Entanglement cost and quantum channel simulation

This paper proposes a revised definition for the entanglement cost of a quantum channel $\mathcal{N}$. In particular, it is defined here to be the smallest rate at which entanglement is required, in addition to free classical communication, in order to simulate $n$ calls to $\mathcal{N}$, such that the most general discriminator cannot distinguish the $n$ calls to $\mathcal{N}$ from the simulation. The most general discriminator is one who tests the channels in a sequential manner, one after the other, and this discriminator is known as a quantum tester [Chiribella et al., Phys. Rev. Lett., 101, 060401 (2008)] or one who is implementing a quantum co-strategy [Gutoski et al., Symp. Th. Comp., 565 (2007)]. As such, the proposed revised definition of entanglement cost of a quantum channel leads to a rate that cannot be smaller than the previous notion of a channel's entanglement cost [Berta et al., IEEE Trans. Inf. Theory, 59, 6779 (2013)], in which the discriminator is limited to distinguishing parallel uses of the channel from the simulation. Under this revised notion, I prove that the entanglement cost of certain teleportation-simulable channels is equal to the entanglement cost of their underlying resource states. Then I find single-letter formulas for the entanglement cost of some fundamental channel models, including dephasing, erasure, three-dimensional Werner--Holevo channels, epolarizing channels (complements of depolarizing channels), as well as single-mode pure-loss and pure-amplifier bosonic Gaussian channels. These examples demonstrate that the resource theory of entanglement for quantum channels is not reversible. Finally, I discuss how to generalize the basic notions to arbitrary resource theories.

==> anc/EC-ED-diff-approx-dephasing.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     21553,        471]
NotebookOptionsPosition[     20862,        446]
NotebookOutlinePosition[     21217,        462]
CellTagsIndexPosition[     21174,        459]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Taylor", " ", "series", " ", "expansion", " ", "for", " ", "the", " ", 
     "difference", " ", "of", " ", "EC", " ", "and", " ", "ED", " ", "for", 
     " ", "the", " ", "qubit", " ", "dephasing", " ", "channel"}], ",", " ", 
    RowBox[{
    "along", " ", "with", " ", "a", " ", "plot", " ", "of", " ", "how", " ", 
     "good", " ", "this", " ", "approximation", " ", "is"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"$Assumptions", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"p", "<", "1"}], ",", 
       RowBox[{"p", ">", "0"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"h", "[", "x_", "]"}], ":=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "x"}], "*", 
        RowBox[{"Log2", "[", "x", "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x"}], ")"}], "*", " ", 
        RowBox[{"Log2", "[", 
         RowBox[{"1", "-", "x"}], "]"}]}]}], ")"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{
         RowBox[{"1", "/", "2"}], "+", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"p", "*", 
           RowBox[{"(", 
            RowBox[{"1", "-", "p"}], ")"}]}], "]"}]}], "]"}], "-", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"h", "[", "p", "]"}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"p", ",", 
        RowBox[{"1", "/", "2"}], ",", "3"}], "}"}]}], "]"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7422137468397093`*^9, 3.742213814340436*^9}, {
  3.742213889948566*^9, 3.7422138900438337`*^9}, {3.7422139306235867`*^9, 
  3.742213931317424*^9}, {3.7422139817703648`*^9, 3.742213981831051*^9}, {
  3.742214459659932*^9, 3.74221446788102*^9}, {3.7422144984731293`*^9, 
  3.742214531857808*^9}},ExpressionUUID->"a2b818a0-37b7-4273-9ed8-\
f95db6e74287"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"Log", "[", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], "+", "p"}], ")"}], "2"], "]"}]}], ")"}],
       " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"p", "-", 
         FractionBox["1", "2"]}], ")"}], "2"]}], 
     RowBox[{"Log", "[", "2", "]"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      RowBox[{"p", "-", 
       FractionBox["1", "2"]}], "]"}], "4"],
    SeriesData[$CellContext`p, 
     Rational[1, 2], {}, 2, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`p, 
   Rational[
   1, 2], {-Log[2]^(-1) (1 + Log[(Rational[-1, 2] + $CellContext`p)^2])}, 2, 
   4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.74221380212105*^9, 3.742213815177791*^9}, 
   3.742213890707988*^9, 3.742213932158396*^9, 3.742213982440626*^9, {
   3.742214460484202*^9, 
   3.74221446848701*^9}},ExpressionUUID->"73b9161d-3d51-461d-b2cd-\
3d4b68a137e8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "+", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"p", "*", 
          RowBox[{"(", 
           RowBox[{"1", "-", "p"}], ")"}]}], "]"}]}], "]"}], "-", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"h", "[", "p", "]"}]}], ")"}]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"Log", "[", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "2"]}], "+", "p"}], ")"}], "2"], "]"}]}], 
         ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"p", "-", 
           FractionBox["1", "2"]}], ")"}], "2"]}], 
       RowBox[{"Log", "[", "2", "]"}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"p", ",", "0", ",", 
     RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.742214389344632*^9, 
  3.74221443911008*^9}},ExpressionUUID->"802c888b-2556-44d9-a323-\
336ce1990f8a"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[{
       {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
        Opacity[1.], LineBox[CompressedData["
1:eJwV13k8lF0bB/BJiiRJ8iJrSSrhKTv5CW2o7FrkQfY2SVIohFRCpaKILIWS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         "]]}},
      Annotation[#, "Charting`Private`Tag$67874#1"]& ], 
     TagBox[{
       {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], 
        Opacity[1.], LineBox[CompressedData["
1:eJwV13c8VW8cB3BKUZIWGS27opJEST7Zo4WISopQkYqWGUoSCaVlVXZU9l73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         "]]}},
      Annotation[#, "Charting`Private`Tag$67874#2"]& ]}}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->NCache[{{0, 
      Rational[1, 2]}, {0., 0.20175207337324375`}}, {{0, 0.5}, {0., 
     0.20175207337324375`}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.7422143971789217`*^9, 3.742214402714095*^9}, 
   3.742214440110978*^9},ExpressionUUID->"e840577c-1c9d-48c8-babe-\
7349a57ad630"]
}, Open  ]]
},
WindowSize->{808, 755},
WindowMargins->{{12, Automatic}, {Automatic, 24}},
FrontEndVersion->"11.1 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 16, \
2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 2036, 56, 117, "Input", "ExpressionUUID" -> \
"a2b818a0-37b7-4273-9ed8-f95db6e74287"],
Cell[2619, 80, 1154, 37, 60, "Output", "ExpressionUUID" -> \
"73b9161d-3d51-461d-b2cd-3d4b68a137e8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3810, 122, 1174, 38, 91, "Input", "ExpressionUUID" -> \
"802c888b-2556-44d9-a323-336ce1990f8a"],
Cell[4987, 162, 15859, 281, 234, "Output", "ExpressionUUID" -> \
"e840577c-1c9d-48c8-babe-7349a57ad630"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> anc/EoF-pure-amp.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     44772,       1065]
NotebookOptionsPosition[     42063,        992]
NotebookOutlinePosition[     42417,       1008]
CellTagsIndexPosition[     42374,       1005]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"use", " ", "the", " ", "formulas", " ", "from", " ", 
     RowBox[{"Eqs", ".", " ", 
      RowBox[{"(", "4", ")"}]}]}], "-", 
    RowBox[{
     RowBox[{"(", "6", ")"}], " ", "of", " ", 
     RowBox[{"arXiv", ":", 
      RowBox[{
       RowBox[{
       "1803.03516", "v2", " ", "to", " ", "determine", " ", "the", " ", 
        "entanglement", " ", "cost", " ", "of", " ", "the", " ", "pure"}], 
       "-", 
       RowBox[{"amplifier", " ", "channel"}]}]}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Clear", "[", 
     RowBox[{"G", ",", "a", ",", "b", ",", "c"}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"$Assumptions", "=", 
     RowBox[{"{", 
      RowBox[{"\[Tau]", ">", "1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", " ", "=", " ", 
     RowBox[{"\[Tau]", "-", "1"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Eq", ".", " ", 
      RowBox[{"(", 
       RowBox[{"6", "a"}], ")"}]}], " ", "of", " ", 
     RowBox[{"arXiv", ":", 
      RowBox[{"1803.03516", "v2"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"r", " ", "=", 
    RowBox[{"FullSimplify", "[", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "/", "4"}], ")"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "*", "v", "*", 
           RowBox[{"(", 
            RowBox[{"v", "-", 
             RowBox[{"Sqrt", "[", 
              RowBox[{
               RowBox[{"v", "^", "2"}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "-", "\[Tau]"}], ")"}], "^", "2"}]}], "]"}]}], 
            ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Tau]"}], ")"}], "^", "2"}]}], ")"}], "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"Sqrt", "[", "\[Tau]", "]"}]}], ")"}], "^", 
         RowBox[{"(", "4", ")"}]}]}], "]"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.7419651500295267`*^9, 3.741965294855497*^9}, {
  3.741965414421528*^9, 3.7419654161730003`*^9}, {3.7419654677513103`*^9, 
  3.741965469773821*^9}, {3.7419664773011427`*^9, 3.7419664987061787`*^9}, {
  3.7420476216197977`*^9, 
  3.742047707854877*^9}},ExpressionUUID->"67867c20-5dde-4d05-8104-\
80341c25eb5c"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"Log", "[", 
   RowBox[{"1", "+", 
    FractionBox["2", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SqrtBox["\[Tau]"]}]]}], "]"}]}]], "Output",
 CellChangeTimes->{{3.741965284803866*^9, 3.741965296315583*^9}, 
   3.7419654166981792`*^9, 3.741965471160881*^9, 3.741966500228012*^9, {
   3.741966629036333*^9, 3.741966646882313*^9}, 3.741967185184264*^9, 
   3.741968633535334*^9, 3.741991400788225*^9, 3.742002927247039*^9, 
   3.747841105178341*^9},ExpressionUUID->"d0bc972d-4b2a-490f-8361-\
bd0d2442b404"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "alternate", " ", "way", " ", "of", " ", "writing", " ", "it", " ", "to", 
   " ", "check"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.742047712589862*^9, 
  3.7420477207340393`*^9}},ExpressionUUID->"ef07c9a2-33cf-4859-8947-\
270e8a8b67af"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"alt", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "/", "2"}], ")"}], "*", 
   RowBox[{"Log", "[", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Tau]", "-", "1"}], ")"}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"Sqrt", "[", "\[Tau]", "]"}]}], ")"}], "^", "2"}]}], ")"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.741965391662394*^9, 3.741965438686068*^9}, {
   3.7419656821145477`*^9, 3.741965692952682*^9}, {3.7419658648968163`*^9, 
   3.741965881998289*^9}, 3.741966513446333*^9, {3.741966558744988*^9, 
   3.741966560320056*^9}, {3.741966801423324*^9, 
   3.741966834361741*^9}},ExpressionUUID->"07ed2024-15ee-42a8-90fe-\
2337ed0e4a24"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"Log", "[", 
   FractionBox[
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Tau]"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SqrtBox["\[Tau]"]}], ")"}], "2"]], "]"}]}]], "Output",
 CellChangeTimes->{
  3.741965441209638*^9, 3.7419656941754513`*^9, 3.741965882839678*^9, 
   3.741966505911571*^9, {3.741966823620323*^9, 3.741966834994906*^9}, 
   3.7419671861656427`*^9, 3.74196863500222*^9, 3.741991402586815*^9, 
   3.742002928447054*^9, 
   3.747841105308392*^9},ExpressionUUID->"8f2bbb09-c234-42d0-9627-\
fed946dcd78c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "check", " ", "that", " ", "they", " ", "are", " ", "the", " ", "same"}], 
  " ", "*)"}]], "Input",
 CellChangeTimes->{{3.742047723428257*^9, 
  3.742047729406643*^9}},ExpressionUUID->"09273c00-918b-404f-9a30-\
4d95ccd0979c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"alt", "-", "r"}], "]"}]], "Input",
 CellChangeTimes->{{3.741965697022188*^9, 3.74196570388835*^9}, 
   3.7419665164294167`*^9},ExpressionUUID->"c0aef10a-0f75-46e6-9374-\
0683373c3758"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.741965699413858*^9, 3.741965704257148*^9}, {
   3.741966825825157*^9, 3.741966836508162*^9}, 3.7419671872566013`*^9, 
   3.741968636339905*^9, 3.741991404206048*^9, 3.742002929496582*^9, 
   3.747841105380002*^9},ExpressionUUID->"108b978f-f64d-4d7d-807e-\
341dae7814d6"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"compute", " ", "EoF", " ", "according", " ", "to", " ", 
   RowBox[{"Eq", ".", " ", 
    RowBox[{"(", "4", ")"}]}], " ", "of", " ", 
   RowBox[{"arXiv", ":", 
    RowBox[{"1803.03516", "v2"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.742047732739297*^9, 
  3.742047751901224*^9}},ExpressionUUID->"e78c6657-91b0-410e-847d-\
4105c69e5b4b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"EoF", " ", "=", " ", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Cosh", "[", "r", "]"}], ")"}], "^", "2"}], "*", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Cosh", "[", "r", "]"}], ")"}], "^", "2"}], "]"}]}], " ", "-",
     "  ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Sinh", "[", "r", "]"}], ")"}], "^", "2"}], "*", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Sinh", "[", "r", "]"}], ")"}], "^", "2"}], "]"}]}]}], " ", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.7419657228365726`*^9, 
  3.7419658190239887`*^9}},ExpressionUUID->"eaf4a9ed-e40e-4a39-8157-\
c12a0630b788"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"Log", "[", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Tau]"}], "]"}], "+", 
   RowBox[{"\[Tau]", " ", 
    RowBox[{"Log", "[", 
     FractionBox["\[Tau]", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Tau]"}]], "]"}]}]}], 
  RowBox[{
   RowBox[{"-", "1"}], "+", "\[Tau]"}]]], "Output",
 CellChangeTimes->{{3.741965782827382*^9, 3.741965831154519*^9}, 
   3.7419665894221373`*^9, {3.741966633314939*^9, 3.741966653501697*^9}, 
   3.7419668379094954`*^9, 3.741967190935996*^9, 3.741968639591872*^9, 
   3.741991407241982*^9, 3.742002932255682*^9, 
   3.74784110748219*^9},ExpressionUUID->"994ddf4d-1959-4a46-a831-\
69dde9ee2c5a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"check", " ", "consistency"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.742047754459415*^9, 
  3.742047764221032*^9}},ExpressionUUID->"40e7999b-fd2a-495e-9dbc-\
719292b55d8b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"EoF1", " ", "=", " ", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Cosh", "[", "alt", "]"}], ")"}], "^", "2"}], "*", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Cosh", "[", "alt", "]"}], ")"}], "^", "2"}], "]"}]}], " ", 
    "-", "  ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Sinh", "[", "alt", "]"}], ")"}], "^", "2"}], "*", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Sinh", "[", "alt", "]"}], ")"}], "^", "2"}], "]"}]}]}], " ", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.741965891350116*^9, 3.741965906494205*^9}, {
  3.741965972143901*^9, 3.7419659754131527`*^9}, {3.741967201493112*^9, 
  3.7419672038521023`*^9}},ExpressionUUID->"ea78c3d9-84e5-4ed8-a7e7-\
1c6237b4dfaf"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"Log", "[", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Tau]"}], "]"}], "+", 
   RowBox[{"\[Tau]", " ", 
    RowBox[{"Log", "[", 
     FractionBox["\[Tau]", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Tau]"}]], "]"}]}]}], 
  RowBox[{
   RowBox[{"-", "1"}], "+", "\[Tau]"}]]], "Output",
 CellChangeTimes->{
  3.74196590743943*^9, 3.7419659760374727`*^9, {3.741966635490239*^9, 
   3.741966657951721*^9}, 3.741966842322049*^9, {3.741967196863027*^9, 
   3.74196720575362*^9}, 3.741968643207642*^9, 3.741991410346064*^9, 
   3.742002935213052*^9, 
   3.74784110961911*^9},ExpressionUUID->"356f8158-de03-43c8-a66f-\
a2f14f171b34"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "plot", " ", "entanglement", " ", "cost", " ", "and", " ", "distillable", 
    " ", "entanglement", " ", "for", " ", "the", " ", "pure"}], "-", 
   RowBox[{"amplifier", " ", "channel"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.742047769291039*^9, 
  3.742047787381134*^9}},ExpressionUUID->"aee46aad-aa8b-45b5-8cd4-\
aad743f2b337"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"EoF1", "/", 
       RowBox[{"Log", "[", "2", "]"}]}], ",", 
      RowBox[{"Log2", "[", 
       RowBox[{"\[Tau]", "/", 
        RowBox[{"(", 
         RowBox[{"\[Tau]", "-", "1"}], ")"}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Tau]", ",", "1", ",", "10"}], "}"}], ",", 
    RowBox[{"PlotLegends", "\[Rule]", 
     RowBox[{"Placed", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\"\<Ent. Cost\>\"", ",", "\"\<Dist. Ent.\>\""}], "}"}], ",", 
       
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0.7", ",", "0.7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.5", ",", "0.5"}], "}"}]}], "}"}]}], "]"}]}], ",", 
    RowBox[{"Filling", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"1", "\[Rule]", " ", 
       RowBox[{"{", "2", "}"}]}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<G\>\"", ",", "\"\<Rate\>\""}], "}"}]}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Solid", ",", "Dashed"}], "}"}]}]}], "]"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.7419662058051243`*^9, 3.7419662982923317`*^9}, {
   3.741966355013356*^9, 3.741966380013624*^9}, {3.741967671871724*^9, 
   3.7419677319893503`*^9}, {3.741968615095434*^9, 3.741968628030715*^9}, {
   3.741968715952876*^9, 3.741968849635858*^9}, {3.741972957725878*^9, 
   3.741972988896577*^9}, 3.741991422321871*^9, {3.747841094340498*^9, 
   3.747841101035715*^9}},ExpressionUUID->"59b24451-dc53-4e7b-ad77-\
e386716b2d77"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{GraphicsComplexBox[CompressedData["
1:eJxd13k81FsfwPExY5SQJZTlKgahQqls1fdYupZCddWVlDZFikhpQVmTkhAj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      "], {{{}, {}, {}, {}, {}, {}, {}, {
         {RGBColor[0.368417, 0.506779, 0.709798], Opacity[0.2], EdgeForm[
          None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJwt1GXUVUUYgNGP7u6Q7pKUklakpKSlu7ulG5SQLumSblQa6e5SpLsb6X0W
/Nj3ueed+XFn7lonZcN2lduGDgkJCUU8H+0+t72+5TpH2EhM8//1KkuI6vm5
XuQAswlv9lDPsYt1RDd7qZc5RAfecYOjbGIp0ex7oZc4yBwimD3S8+xmPR15
z02OsZllzCWi/Y/1H/awgU584BbH2cJy5hHJ/if6L3v5g84hny7ktpxgKyuY
T2Tzp3qBffxJl2C7+R09yTZWsoCuhLZ2V0+xnVUspBthrN3T0+xgNYvoTlhr
9/UMf7OG3+lBT36iF73pQ1/60Z8BDGQQgxnCUIYxnBH8zC+MZBSjGcOvjGUc
45nARCYxmSlMZRrT+Y0ZzCSc3/xAz7KTtSwmivkz/Y/9/EUMs1d6hcPE8vxa
rxHb9zcaR2dpdtrSgDZUpT6tKUMV6tGKopTmB+rSkq/4mpJU5Eea8SXZyEoW
MpOJjGQgPelISxpSk4qUpCA5yfiCpCQhMYlISALiE4+4wXmCswVnJWZwB0Qn
GlGDeyIykYhIBPJQkG+pQC2aEp7cFOAbylOTJsH/QC7yU4LvqUFjwlKEUlSm
Di3IST6KU47qNCIMhfmOStSmOTnISzHKUo2GBO+TQsF5Q316r3wEOy+CSQ==

             "]]}]}}, {}, {}}, {{}, {}, {}, 
        TagBox[{
          {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
           Opacity[1.], LineBox[CompressedData["
1:eJwt0UVTggEABNBPsQvsVrC7O7GxFbsVu/D/33zOeHize93ZWOonmc4IgiBN
hTIvM0lxyjZLTDLMG9ccssECIR45Y4dlphjhnRuSJFgkiyfO2WWFaUbJ5pkL
9lhlhjFyeOGSfdaYZZxc8singEKKKKaEMBFKKaP8by+VVFFNDbXUUU8DjTTR
TJQYLbTSRjsddNJFNz300kc/AwzyyhUHrDPHBB/ccsQmcT6545gtvrjnhG8e
/j8b4hctPBoP
            "]]}},
         Annotation[#, "Charting`Private`Tag$11671#1"]& ], 
        TagBox[{
          {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], 
           Opacity[1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwt0OlWTmEAhuEvigaJrA6gU3IIHUAiU4hCgzJUFBkyV4iE5igkkUoKFZIk
MiVNKsplLT+ude/9vO+PvXZs3Lq18UGBQOAiMR4S9Dcf6KSeVfZZfc8VVnif
0re0cZZltjHt4wGVrLTN6DvaWc8fRnhKA2VEujetgzzhHMttP7SfFqrYwAIf
6eI2VzlPqPvj+oqHVJPIIp94xh2ucYEw93/qa1qpYSMB+6h000j5/38Tbp/Q
Nzyilk3/rts/aw9NXKeYzSxx9kWfc5cKStjCUmdf9QX3uEEpWwl29k1fcp+b
XCKJbWxnB8nsZBcppLKbPewljXQyyGQfWWSznwMc5BA55JLHYY6QTwFHOUYh
xznBSU5RxGlCfPN37aWZW1wmwj6pAzymjijbLx2ig9Xe53SYaM/zukbP6F+H
x2p5
            "]]}},
         Annotation[#, "Charting`Private`Tag$11671#2"]& ]}}], {}, {}}, {
     InsetBox[
      TemplateBox[{"\"Ent. Cost\"","\"Dist. Ent.\""},
       "LineLegend",
       DisplayFunction->(FormBox[
         StyleBox[
          StyleBox[
           PaneBox[
            TagBox[
             GridBox[{{
                TagBox[
                 GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Dashing[{Small, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Dashing[{Small, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                  AutoDelete -> False, 
                  GridBoxDividers -> {
                   "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                  GridBoxItemSize -> {
                   "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                  GridBoxSpacings -> {
                   "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
              GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
              AutoDelete -> False, 
              GridBoxItemSize -> {
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
              GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
             "Grid"], Alignment -> Left, AppearanceElements -> None, 
            ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
            "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
          False], TraditionalForm]& ),
       Editable->True,
       InterpretationFunction:>(RowBox[{"LineLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.368417, 0.506779, 0.709798]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
                ",", 
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.880722, 0.611041, 0.142051]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}]}], 
              "}"}], ",", 
            RowBox[{"{", 
              RowBox[{#, ",", #2}], "}"}], ",", 
            RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"{", "}"}]}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", 
              RowBox[{"{", 
                RowBox[{"\"Column\"", ",", 
                  RowBox[{"{", 
                    RowBox[{"Automatic", ",", "5"}], "}"}]}], "}"}]}]}], 
          "]"}]& )], Scaled[{0.7, 0.7}], ImageScaled[{0.5, 0.5}],
      BaseStyle->{FontSize -> Larger},
      FormatType->StandardForm]}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{
     FormBox["\"G\"", TraditionalForm], 
     FormBox["\"Rate\"", TraditionalForm]},
   AxesOrigin->{1., 0},
   DisplayFunction->Identity,
   Frame->{{False, False}, {False, False}},
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   Method->{
    "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
     AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}, "AxesInFront" -> True},
   PlotRange->{{1, 10}, {0., 2.7731768071092917`}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.05], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{
      GraphicsComplex[CompressedData["
1:eJxd13k81FsfwPExY5SQJZTlKgahQqls1fdYupZCddWVlDZFikhpQVmTkhAj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       "], {{{}, {}, {}, {}, {}, {}, {}, {
          EdgeForm[], 
          Directive[
           RGBColor[0.368417, 0.506779, 0.709798], 
           Opacity[0.2]], 
          GraphicsGroup[{
            Polygon[CompressedData["
1:eJwt1GXUVUUYgNGP7u6Q7pKUklakpKSlu7ulG5SQLumSblQa6e5SpLsb6X0W
/Nj3ueed+XFn7lonZcN2lduGDgkJCUU8H+0+t72+5TpH2EhM8//1KkuI6vm5
XuQAswlv9lDPsYt1RDd7qZc5RAfecYOjbGIp0ex7oZc4yBwimD3S8+xmPR15
z02OsZllzCWi/Y/1H/awgU584BbH2cJy5hHJ/if6L3v5g84hny7ktpxgKyuY
T2Tzp3qBffxJl2C7+R09yTZWsoCuhLZ2V0+xnVUspBthrN3T0+xgNYvoTlhr
9/UMf7OG3+lBT36iF73pQ1/60Z8BDGQQgxnCUIYxnBH8zC+MZBSjGcOvjGUc
45nARCYxmSlMZRrT+Y0ZzCSc3/xAz7KTtSwmivkz/Y/9/EUMs1d6hcPE8vxa
rxHb9zcaR2dpdtrSgDZUpT6tKUMV6tGKopTmB+rSkq/4mpJU5Eea8SXZyEoW
MpOJjGQgPelISxpSk4qUpCA5yfiCpCQhMYlISALiE4+4wXmCswVnJWZwB0Qn
GlGDeyIykYhIBPJQkG+pQC2aEp7cFOAbylOTJsH/QC7yU4LvqUFjwlKEUlSm
Di3IST6KU47qNCIMhfmOStSmOTnISzHKUo2GBO+TQsF5Q316r3wEOy+CSQ==

             "]]}]}, {}, {}}, {{}, {}, {}, 
         Annotation[{
           Directive[
            Opacity[1.], 
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[1.6]], 
           Line[CompressedData["
1:eJwt0UVTggEABNBPsQvsVrC7O7GxFbsVu/D/33zOeHize93ZWOonmc4IgiBN
hTIvM0lxyjZLTDLMG9ccssECIR45Y4dlphjhnRuSJFgkiyfO2WWFaUbJ5pkL
9lhlhjFyeOGSfdaYZZxc8singEKKKKaEMBFKKaP8by+VVFFNDbXUUU8DjTTR
TJQYLbTSRjsddNJFNz300kc/AwzyyhUHrDPHBB/ccsQmcT6545gtvrjnhG8e
/j8b4hctPBoP
            "]]}, "Charting`Private`Tag$11671#1"], 
         Annotation[{
           Directive[
            Opacity[1.], 
            RGBColor[0.880722, 0.611041, 0.142051], 
            AbsoluteThickness[1.6], 
            Dashing[{Small, Small}]], 
           Line[CompressedData["
1:eJwt0OlWTmEAhuEvigaJrA6gU3IIHUAiU4hCgzJUFBkyV4iE5igkkUoKFZIk
MiVNKsplLT+ude/9vO+PvXZs3Lq18UGBQOAiMR4S9Dcf6KSeVfZZfc8VVnif
0re0cZZltjHt4wGVrLTN6DvaWc8fRnhKA2VEujetgzzhHMttP7SfFqrYwAIf
6eI2VzlPqPvj+oqHVJPIIp94xh2ucYEw93/qa1qpYSMB+6h000j5/38Tbp/Q
Nzyilk3/rts/aw9NXKeYzSxx9kWfc5cKStjCUmdf9QX3uEEpWwl29k1fcp+b
XCKJbWxnB8nsZBcppLKbPewljXQyyGQfWWSznwMc5BA55JLHYY6QTwFHOUYh
xznBSU5RxGlCfPN37aWZW1wmwj6pAzymjijbLx2ig9Xe53SYaM/zukbP6F+H
x2p5
            "]]}, "Charting`Private`Tag$11671#2"]}}], {}, {}}, {
     DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
      AxesOrigin -> {1., 0}, FrameTicks -> {{Automatic, 
         Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
         Charting`ScaledFrameTicks[{Identity, Identity}]}}, 
      GridLines -> {None, None}, DisplayFunction -> Identity, 
      PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
      DisplayFunction -> Identity, AspectRatio -> GoldenRatio^(-1), 
      Axes -> {True, True}, AxesLabel -> {"G", "Rate"}, AxesOrigin -> {1., 0},
       DisplayFunction :> Identity, Frame -> {{False, False}, {False, False}},
       FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
        AbsolutePointSize[6], "ScalingFunctions" -> None, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}, "AxesInFront" -> True}, 
      PlotRange -> {{1, 10}, {0., 2.7731768071092917`}}, PlotRangeClipping -> 
      True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         Opacity[1.], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        Directive[
         Opacity[1.], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6], 
         Dashing[{Small, Small}]]}, {"Ent. Cost", "Dist. Ent."}, 
       LegendMarkers -> None, LabelStyle -> {}, 
       LegendLayout -> {"Column", {Automatic, 5}}]], {{0.7, 0.7}, {0.5, 0.5}},
      Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{
  3.741966244404714*^9, {3.741966280174561*^9, 3.741966298922379*^9}, {
   3.741966373464522*^9, 3.741966380628852*^9}, 3.7419676825520077`*^9, 
   3.7419677329076567`*^9, {3.7419687438392763`*^9, 3.741968850305973*^9}, {
   3.741972962319909*^9, 3.74197298988902*^9}, {3.741991419467201*^9, 
   3.7419914230490026`*^9}, 3.742002940270796*^9, 
   3.747841109801113*^9},ExpressionUUID->"9d6ba654-b7f5-4f7d-9aa2-\
59d879491c43"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Taylor", " ", "expand", " ", "for", " ", "large", " ", "gain"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Series", "[", 
   RowBox[{"EoF1", ",", 
    RowBox[{"{", 
     RowBox[{"\[Tau]", ",", "Infinity", ",", "2"}], "}"}]}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.741965924493669*^9, 3.7419659430123034`*^9}, {
  3.742002917163314*^9, 3.742002921101082*^9}, {3.7420477927879133`*^9, 
  3.74204780288344*^9}},ExpressionUUID->"482ff6c2-b089-4ed5-af01-\
b2d580d4aa48"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"1", "+", 
     RowBox[{"Log", "[", "\[Tau]", "]"}]}], "\[Tau]"], "+", 
   FractionBox[
    RowBox[{
     FractionBox["1", "2"], "+", 
     RowBox[{"Log", "[", "\[Tau]", "]"}]}], 
    SuperscriptBox["\[Tau]", "2"]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "\[Tau]"], "]"}], "3"],
    SeriesData[$CellContext`\[Tau], 
     DirectedInfinity[1], {}, 1, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Tau], 
   DirectedInfinity[1], {
   1 + Log[$CellContext`\[Tau]], Rational[1, 2] + Log[$CellContext`\[Tau]]}, 
   1, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.7419659451014147`*^9, 3.7419659854693403`*^9, {3.742002922078806*^9, 
   3.742002943946417*^9}, 
   3.7478411098731728`*^9},ExpressionUUID->"abb6013d-a50d-4151-8b3e-\
5e3dda9b681a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "compute", " ", "the", " ", "difference", " ", "of", " ", "the", " ", 
    "entanglement", " ", "cost", " ", "and", " ", "the", " ", "distillable", 
    " ", "entanglement"}], "*)"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.7420478045629053`*^9, 
  3.7420478205332527`*^9}},ExpressionUUID->"534b022c-b280-42b4-828d-\
a9d02053a210"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"EoF1", "-", 
   RowBox[{"Log", "[", 
    RowBox[{"\[Tau]", "/", 
     RowBox[{"(", 
      RowBox[{"\[Tau]", "-", "1"}], ")"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.741966004044282*^9, 3.741966025003008*^9}, {
  3.7419923169273853`*^9, 
  3.741992334812498*^9}},ExpressionUUID->"d769adcd-a815-407b-b4f8-\
e3cf4541da81"],

Cell[BoxData[
 FractionBox[
  RowBox[{"Log", "[", "\[Tau]", "]"}], 
  RowBox[{
   RowBox[{"-", "1"}], "+", "\[Tau]"}]]], "Output",
 CellChangeTimes->{{3.741966020113997*^9, 3.741966025500305*^9}, {
   3.741992328503745*^9, 3.741992336061838*^9}, 
   3.74784110994265*^9},ExpressionUUID->"e60e62fd-eda5-492b-be99-\
370332e22e1c"]
}, Open  ]]
},
WindowSize->{808, 755},
WindowMargins->{{35, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.1 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 16, \
2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 2452, 68, 201, "Input", "ExpressionUUID" -> \
"67867c20-5dde-4d05-8104-80341c25eb5c"],
Cell[3035, 92, 580, 14, 52, "Output", "ExpressionUUID" -> \
"d0bc972d-4b2a-490f-8361-bd0d2442b404"]
}, Open  ]],
Cell[3630, 109, 287, 7, 32, "Input", "ExpressionUUID" -> \
"ef07c9a2-33cf-4859-8947-270e8a8b67af"],
Cell[CellGroupData[{
Cell[3942, 120, 746, 20, 32, "Input", "ExpressionUUID" -> \
"07ed2024-15ee-42a8-90fe-2337ed0e4a24"],
Cell[4691, 142, 618, 17, 56, "Output", "ExpressionUUID" -> \
"8f2bbb09-c234-42d0-9627-fed946dcd78c"]
}, Open  ]],
Cell[5324, 162, 273, 7, 32, "Input", "ExpressionUUID" -> \
"09273c00-918b-404f-9a30-4d95ccd0979c"],
Cell[CellGroupData[{
Cell[5622, 173, 240, 5, 32, "Input", "ExpressionUUID" -> \
"c0aef10a-0f75-46e6-9374-0683373c3758"],
Cell[5865, 180, 321, 5, 32, "Output", "ExpressionUUID" -> \
"108b978f-f64d-4d7d-807e-341dae7814d6"]
}, Open  ]],
Cell[6201, 188, 381, 9, 32, "Input", "ExpressionUUID" -> \
"e78c6657-91b0-410e-847d-4105c69e5b4b"],
Cell[CellGroupData[{
Cell[6607, 201, 757, 24, 32, "Input", "ExpressionUUID" -> \
"eaf4a9ed-e40e-4a39-8157-c12a0630b788"],
Cell[7367, 227, 687, 18, 56, "Output", "ExpressionUUID" -> \
"994ddf4d-1959-4a46-a831-69dde9ee2c5a"]
}, Open  ]],
Cell[8069, 248, 224, 5, 32, "Input", "ExpressionUUID" -> \
"40e7999b-fd2a-495e-9dbc-719292b55d8b"],
Cell[CellGroupData[{
Cell[8318, 257, 861, 25, 54, "Input", "ExpressionUUID" -> \
"ea78c3d9-84e5-4ed8-a7e7-1c6237b4dfaf"],
Cell[9182, 284, 686, 19, 56, "Output", "ExpressionUUID" -> \
"356f8158-de03-43c8-a66f-a2f14f171b34"]
}, Open  ]],
Cell[9883, 306, 393, 9, 54, "Input", "ExpressionUUID" -> \
"aee46aad-aa8b-45b5-8cd4-aad743f2b337"],
Cell[CellGroupData[{
Cell[10301, 319, 1652, 43, 96, "Input", "ExpressionUUID" -> \
"59b24451-dc53-4e7b-ad77-e386716b2d77"],
Cell[11956, 364, 27459, 542, 246, "Output", "ExpressionUUID" -> \
"9d6ba654-b7f5-4f7d-9aa2-59d879491c43"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39452, 911, 533, 13, 54, "Input", "ExpressionUUID" -> \
"482ff6c2-b089-4ed5-af01-b2d580d4aa48"],
Cell[39988, 926, 897, 27, 57, "Output", "ExpressionUUID" -> \
"abb6013d-a50d-4151-8b3e-5e3dda9b681a"]
}, Open  ]],
Cell[40900, 956, 404, 9, 54, "Input", "ExpressionUUID" -> \
"534b022c-b280-42b4-828d-a9d02053a210"],
Cell[CellGroupData[{
Cell[41329, 969, 387, 10, 32, "Input", "ExpressionUUID" -> \
"d769adcd-a815-407b-b4f8-e3cf4541da81"],
Cell[41719, 981, 328, 8, 49, "Output", "ExpressionUUID" -> \
"e60e62fd-eda5-492b-be99-370332e22e1c"]
}, Open  ]]
}
]
*)



==> anc/EoF-pure-loss.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     50937,       1259]
NotebookOptionsPosition[     46768,       1152]
NotebookOutlinePosition[     47123,       1168]
CellTagsIndexPosition[     47080,       1165]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"use", " ", "the", " ", "formulas", " ", "from", " ", 
     RowBox[{"Eqs", ".", " ", 
      RowBox[{"(", "4", ")"}]}]}], "-", 
    RowBox[{
     RowBox[{"(", "6", ")"}], " ", "of", " ", 
     RowBox[{"arXiv", ":", 
      RowBox[{
       RowBox[{
       "1803.03516", "v2", " ", "to", " ", "determine", " ", "the", " ", 
        "entanglement", " ", "cost", " ", "of", " ", "the", " ", "pure"}], 
       "-", 
       RowBox[{"loss", " ", "channel"}]}]}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Clear", "[", 
     RowBox[{"G", ",", "a", ",", "b", ",", "c"}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"$Assumptions", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Tau]", "<", "1"}], ",", 
       RowBox[{"\[Tau]", ">", "0"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"v", " ", "=", " ", 
     RowBox[{"1", "-", "\[Tau]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Eq", ".", " ", 
      RowBox[{"(", 
       RowBox[{"6", "a"}], ")"}]}], " ", "of", " ", 
     RowBox[{"arXiv", ":", 
      RowBox[{"1803.03516", "v2"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"r", " ", "=", 
    RowBox[{"FullSimplify", "[", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "/", "4"}], ")"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "*", "v", "*", 
           RowBox[{"(", 
            RowBox[{"v", "-", 
             RowBox[{"Sqrt", "[", 
              RowBox[{
               RowBox[{"v", "^", "2"}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "-", "\[Tau]"}], ")"}], "^", "2"}]}], "]"}]}], 
            ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Tau]"}], ")"}], "^", "2"}]}], ")"}], "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"Sqrt", "[", "\[Tau]", "]"}]}], ")"}], "^", 
         RowBox[{"(", "4", ")"}]}]}], "]"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.7419651500295267`*^9, 3.741965294855497*^9}, {
  3.741965414421528*^9, 3.7419654161730003`*^9}, {3.7419654677513103`*^9, 
  3.741965469773821*^9}, {3.742047841756974*^9, 
  3.742047854787915*^9}},ExpressionUUID->"67867c20-5dde-4d05-8104-\
80341c25eb5c"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", 
  RowBox[{"Log", "[", 
   FractionBox[
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SqrtBox["\[Tau]"]}], ")"}], "2"], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SqrtBox["\[Tau]"]}], ")"}], "2"]], "]"}]}]], "Output",
 CellChangeTimes->{{3.741965284803866*^9, 3.741965296315583*^9}, 
   3.7419654166981792`*^9, 3.741965471160881*^9, 3.741967009894149*^9, 
   3.74196781378469*^9, 3.741973011589325*^9, 3.741991330690407*^9, 
   3.741992418762574*^9, 
   3.747840885199089*^9},ExpressionUUID->"9318c705-b314-45e8-9498-\
093e0ec8bfd9"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "alternate", " ", "way", " ", "of", " ", "writing", " ", "it", " ", "to", 
   " ", "check"}], " ", "*)"}]], "Input",ExpressionUUID->"cffd7a89-b09a-4042-\
9e5b-590e284c6fa5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"alt", "=", 
  RowBox[{"Log", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"Sqrt", "[", "\[Tau]", "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"Sqrt", "[", "\[Tau]", "]"}]}], ")"}]}], ")"}], "^", 
    RowBox[{"(", 
     RowBox[{"1", "/", "2"}], ")"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.741965391662394*^9, 3.741965438686068*^9}, {
  3.7419656821145477`*^9, 3.741965692952682*^9}, {3.7419658648968163`*^9, 
  3.741965881998289*^9}},ExpressionUUID->"07ed2024-15ee-42a8-90fe-\
2337ed0e4a24"],

Cell[BoxData[
 RowBox[{"Log", "[", 
  SqrtBox[
   FractionBox[
    RowBox[{"1", "+", 
     SqrtBox["\[Tau]"]}], 
    RowBox[{"1", "-", 
     SqrtBox["\[Tau]"]}]]], "]"}]], "Output",
 CellChangeTimes->{3.741965441209638*^9, 3.7419656941754513`*^9, 
  3.741965882839678*^9, 3.7419670109830847`*^9, 3.741967815214901*^9, 
  3.741973012826326*^9, 3.7419913323767843`*^9, 3.7419924203970613`*^9, 
  3.747840885365109*^9},ExpressionUUID->"a95f328f-fdcb-46a1-a311-\
3fc549ce3cfe"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "check", " ", "that", " ", "they", " ", "are", " ", "the", " ", "same"}], 
  " ", "*)"}]], "Input",ExpressionUUID->"e10a160c-1272-4247-b7b0-\
ef7b27be7efc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"alt", "-", "r"}], "]"}]], "Input",
 CellChangeTimes->{{3.741965697022188*^9, 
  3.74196570388835*^9}},ExpressionUUID->"c0aef10a-0f75-46e6-9374-\
0683373c3758"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.741965699413858*^9, 3.741965704257148*^9}, 
   3.7419670119989443`*^9, 3.741967816584136*^9, 3.741973013782229*^9, 
   3.7419913339740543`*^9, 3.741992421959152*^9, 
   3.747840885492858*^9},ExpressionUUID->"c7e03068-cdfb-4e03-9617-\
5395f577ae1e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"compute", " ", "EoF", " ", "according", " ", "to", " ", 
   RowBox[{"Eq", ".", " ", 
    RowBox[{"(", "4", ")"}]}], " ", "of", " ", 
   RowBox[{"arXiv", ":", 
    RowBox[{"1803.03516", "v2"}]}]}], "*)"}]], "Input",ExpressionUUID->\
"144d79b1-5a1c-4dcd-bbcf-f83893a4a24b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"EoF", " ", "=", " ", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Cosh", "[", "r", "]"}], ")"}], "^", "2"}], "*", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Cosh", "[", "r", "]"}], ")"}], "^", "2"}], "]"}]}], " ", "-",
     "  ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Sinh", "[", "r", "]"}], ")"}], "^", "2"}], "*", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Sinh", "[", "r", "]"}], ")"}], "^", "2"}], "]"}]}]}], " ", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.7419657228365726`*^9, 
  3.7419658190239887`*^9}},ExpressionUUID->"eaf4a9ed-e40e-4a39-8157-\
c12a0630b788"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"Log", "[", 
    RowBox[{"1", "-", "\[Tau]"}], "]"}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", "\[Tau]"}]], "-", 
  RowBox[{"2", " ", 
   RowBox[{"Log", "[", 
    RowBox[{"Sinh", "[", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SqrtBox["\[Tau]"]}], ")"}], "2"], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SqrtBox["\[Tau]"]}], ")"}], "2"]], "]"}]}], "]"}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Sinh", "[", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SqrtBox["\[Tau]"]}], ")"}], "2"], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SqrtBox["\[Tau]"]}], ")"}], "2"]], "]"}]}], "]"}], 
    "2"]}]}]], "Output",
 CellChangeTimes->{{3.741965782827382*^9, 3.741965831154519*^9}, 
   3.741967034556827*^9, 3.741967845795699*^9, 3.741973036699304*^9, 
   3.7478409052668056`*^9},ExpressionUUID->"40e7118d-fcc0-4477-8201-\
8c52aca1af87"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"check", " ", "consistency"}], " ", "*)"}]], "Input",ExpressionUUID-\
>"b4c20876-2e38-411b-9f5e-1b033c388c7b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"EoF1", " ", "=", " ", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Cosh", "[", "alt", "]"}], ")"}], "^", "2"}], "*", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Cosh", "[", "alt", "]"}], ")"}], "^", "2"}], "]"}]}], " ", 
    "-", "  ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Sinh", "[", "alt", "]"}], ")"}], "^", "2"}], "*", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Sinh", "[", "alt", "]"}], ")"}], "^", "2"}], "]"}]}]}], " ", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.741965891350116*^9, 3.741965906494205*^9}, {
  3.741965972143901*^9, 3.7419659754131527`*^9}, {3.741967066167993*^9, 
  3.741967067941182*^9}},ExpressionUUID->"ea78c3d9-84e5-4ed8-a7e7-\
1c6237b4dfaf"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"Log", "[", 
    RowBox[{"1", "-", "\[Tau]"}], "]"}], "+", 
   RowBox[{"\[Tau]", " ", 
    RowBox[{"Log", "[", 
     FractionBox["\[Tau]", 
      RowBox[{"1", "-", "\[Tau]"}]], "]"}]}]}], 
  RowBox[{
   RowBox[{"-", "1"}], "+", "\[Tau]"}]]], "Output",
 CellChangeTimes->{3.74196590743943*^9, 3.7419659760374727`*^9, 
  3.741967038661881*^9, 3.741967068793695*^9, 3.741967819282908*^9, 
  3.741967850337201*^9, 3.741973038644711*^9, 3.741991336758642*^9, 
  3.741992423838581*^9, 
  3.747840905459271*^9},ExpressionUUID->"8fddcef5-fdae-442a-94e5-\
d994ccf6156c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"simpler", " ", "expression"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.742047912809545*^9, 
  3.74204791640136*^9}},ExpressionUUID->"ea221d5a-7791-4187-af8d-\
0df1a3c182cf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"EoFBetter", " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "\[Tau]"}], "*", 
       RowBox[{"Log", "[", "\[Tau]", "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "\[Tau]"}], ")"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", "\[Tau]"}], ")"}]}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.741967078072867*^9, 
  3.7419671253177433`*^9}},ExpressionUUID->"fb51dad1-d08d-43d4-8204-\
36d082175714"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"1", "-", "\[Tau]"}], ")"}]}], " ", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "\[Tau]"}], "]"}]}], "-", 
   RowBox[{"\[Tau]", " ", 
    RowBox[{"Log", "[", "\[Tau]", "]"}]}]}], 
  RowBox[{"1", "-", "\[Tau]"}]]], "Output",
 CellChangeTimes->{{3.7419671206721277`*^9, 3.741967125735845*^9}, 
   3.741967854522201*^9, 3.7419730426410933`*^9, 3.7419913406709423`*^9, 
   3.741992427927484*^9, 
   3.747840905564073*^9},ExpressionUUID->"f32931ed-c0d9-424e-9567-\
f8515b91f88a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"check", " ", "consistency"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.7420479199837418`*^9, 
  3.742047925792919*^9}},ExpressionUUID->"43034378-5407-4eba-b420-\
2a375673e2d1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"EoF1", "-", "EoFBetter"}], "]"}]], "Input",
 CellChangeTimes->{{3.741967127533381*^9, 
  3.7419671355454187`*^9}},ExpressionUUID->"37e8e18e-f915-4c9d-9689-\
2b232a403a55"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.741967136152519*^9, 3.741967856979303*^9, 
  3.741973044008067*^9, 3.7419913428361883`*^9, 3.741992430842577*^9, 
  3.7478409056454887`*^9},ExpressionUUID->"11336bd3-2385-4564-87ec-\
139e5aa98cbc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"EoF2", "=", 
   FractionBox[
    RowBox[{
     RowBox[{"Log2", "[", 
      RowBox[{"1", "-", "\[Tau]"}], "]"}], "+", 
     RowBox[{"\[Tau]", " ", 
      RowBox[{"Log2", "[", 
       FractionBox["\[Tau]", 
        RowBox[{"1", "-", "\[Tau]"}]], "]"}]}]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}]]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.741966125621394*^9, 
  3.741966142759321*^9}},ExpressionUUID->"eae4362c-5671-4fd8-a24c-\
b26a9b01f265"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   FractionBox[
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", "\[Tau]"}], "]"}], 
    RowBox[{"Log", "[", "2", "]"}]], "+", 
   FractionBox[
    RowBox[{"\[Tau]", " ", 
     RowBox[{"Log", "[", 
      FractionBox["\[Tau]", 
       RowBox[{"1", "-", "\[Tau]"}]], "]"}]}], 
    RowBox[{"Log", "[", "2", "]"}]]}], 
  RowBox[{
   RowBox[{"-", "1"}], "+", "\[Tau]"}]]], "Output",
 CellChangeTimes->{3.741966144951233*^9, 3.741967868495158*^9, 
  3.7419730492931004`*^9, 3.741991344208707*^9, 3.74199243267702*^9, 
  3.7478409057219276`*^9},ExpressionUUID->"b64da8fb-3863-42c7-bffa-\
a42eea822ed7"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"again", " ", "check"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.742047933087223*^9, 
  3.742047935600656*^9}},ExpressionUUID->"e74ad7d1-cc08-4711-9db3-\
66d5f81a1810"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"EoF1", "/", 
    RowBox[{"Log", "[", "2", "]"}]}], "-", "EoF2"}], "]"}]], "Input",
 CellChangeTimes->{{3.741966150496077*^9, 3.74196615642172*^9}, {
  3.7419678797686*^9, 
  3.741967883175995*^9}},ExpressionUUID->"9ad24abe-15da-479b-a91c-\
89b0e331f09a"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.741966157067795*^9, 3.741967883924666*^9, 
  3.7419730520649157`*^9, 3.741991346398367*^9, 3.741992435011949*^9, 
  3.74784090583867*^9},ExpressionUUID->"83a29772-70b3-4811-b3e8-967ee9365587"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "plot", " ", "entanglement", " ", "cost", " ", "and", " ", "distillable", 
    " ", "entanglement", " ", "for", " ", "the", " ", "pure"}], "-", 
   RowBox[{"loss", " ", "channel"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.7420479475124893`*^9, 
  3.742047947896557*^9}},ExpressionUUID->"93598f1a-1536-428f-b18a-\
16985d171681"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"EoF2", ",", 
      RowBox[{"-", 
       RowBox[{"Log2", "[", 
        RowBox[{"1", "-", "\[Tau]"}], "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Tau]", ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"PlotLegends", "\[Rule]", 
     RowBox[{"Placed", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\"\<Ent. Cost\>\"", ",", "\"\<Dist. Ent.\>\""}], "}"}], ",", 
       
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0.3", ",", "0.7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.5", ",", "0.5"}], "}"}]}], "}"}]}], "]"}]}], ",", 
    RowBox[{"Filling", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"1", "\[Rule]", " ", 
       RowBox[{"{", "2", "}"}]}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<\[Eta]\>\"", ",", "\"\<Rate\>\""}], "}"}]}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Solid", ",", "Dashed"}], "}"}]}]}], "]"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.7419662058051243`*^9, 3.7419662982923317`*^9}, {
   3.741966355013356*^9, 3.741966380013624*^9}, 3.7419678090671864`*^9, {
   3.741967986331573*^9, 3.741967998697413*^9}, {3.741968063712364*^9, 
   3.741968104647588*^9}, {3.741968164406598*^9, 3.741968166046187*^9}, {
   3.741968228554126*^9, 3.741968237427647*^9}, {3.7419682920428457`*^9, 
   3.74196832768015*^9}, {3.741968440089514*^9, 3.7419685398644447`*^9}, {
   3.7419729825750437`*^9, 3.741972984335065*^9}, 3.7419913255687838`*^9, {
   3.747840874088414*^9, 3.747840880695459*^9}, {3.747840914504231*^9, 
   3.747840915518175*^9}, {3.747840982198332*^9, 
   3.747841000893732*^9}},ExpressionUUID->"59b24451-dc53-4e7b-ad77-\
e386716b2d77"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{GraphicsComplexBox[CompressedData["
1:eJx11mk81G0XB/CxlLGbGQaD7FtapFJC59JUtlLapKhI0Y47FKkUHmWrLEmR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      "], {{{}, {}, {}, {}, {}, {}, {}, {
         {RGBColor[0.368417, 0.506779, 0.709798], Opacity[0.2], EdgeForm[
          None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJwl1FWYVWUUBuAZhq4ZQEAQULpDAWkQUbqkO6WR7k4FlO4u6ZDublC6Q1FA
RenuePczF+/5vn+dq73X/+zUTdpXaRclJCQklBR+RssY8rG8xmkOsZsxjGUc
45nARCYxmSlMZRrTmcFMZjGbOcxlHvP5mQUsZBGLWcJSlrGcFazkF1axmjWs
ZR3r2cBGNrGZLcT0DE/kdc5wmD1sJZb/nsobnOUIe4lv/kr+xyWOs43Y5s/k
35zjV/YRbv5a/s9lTrCdOObP5T+c5zf2E2H+Rt7iCifZQVzzF/JfLnCURKGR
S7krrnKABM5v5W1+5xSJzaJwX/+LncRzfilvcpEkzmE80I/xgR7KPf1PPtSj
8Ug/SEL9nbxDMj06f+hJZVQe6slDI+/LLv0zPtJbyJ78RAXq055BfEp1mtGd
EXxNFZrQhR8oQDW+pRvD+YLy1KMdA8nFV3xDYzrzPfkpRjnq8h0DyEkJKtOI
TgwlH0UpSx3a0p8cfEklGtKRIXxOEcpQmzb0Izt5KUxpatGavmQjK1nITCYy
koH0pCMtaUjNJ3xMKlKSIni/wTsP9hHsK9hFsNdg/8E+g/sS7C24I0QQTvzg
LhCXOMQmFjGJQXSiEZUw8lCIUtSkFX0Ivg/FqUgDOjCY3FSlKV0ZRkGa04Mf
KUkvRlKDUbSkd0jkN+c9GFODBg==
             "]]}]}}, {}, {}}, {{}, {}, {}, 
        TagBox[{
          {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
           Opacity[1.], LineBox[CompressedData["
1:eJwt0udXDQAABfBXWrRIqWjKaGkclXa0p/ESKsRroPFeQ6QhGtr+5n6d04ff
ued+vecWhiLBcFQgEPjPRW7w9bK/4Yx1ujlhjRkaOWSVSYZ5zC6LfOQ5z4hm
k2+8pYcmarhCDLHEEU8CV7lGIkkkk0Iq17lBGjdJJ4NbZJJFNre5Qw655JFP
AYXcpYh73OcBDymmhFLKKGeLWd7RSzO1POI3c4zSRwt17LHEBC9op4Jt5hmj
n1aesM8yn3hJB5X8YYFxBmijnn+s8JlXdFLFX8K8Z5CnHPGDKV7TwAHfCRGk
i2N+Ms0I1ewQ4QNDnPKLLxf7Os05KgMp1Q==
            "]]}},
         Annotation[#, "Charting`Private`Tag$9791#1"]& ], 
        TagBox[{
          {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], 
           Opacity[1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwV0Wc31nEcx/FLVkZGRjjueEoeggfAE3EOygjZO7toGqeMrEpW2UpJRBQh
iVc3Xuf9+X2vW9f5Z2TlZGYHBQKBXPII9zjST8wyxgvyKeA2dyikiGJKuEsp
ZZRzjwoqqaKaGmqpo54GGmmimRbu00ob7XTQSRfdPOAhPfTyiMc84SnPuO4/
HOsmc4zzkudE+O23fmaeCYaIcT/Xbyzxlj4i3U/0CwtMMkys+1/dYZlp+oly
P9Ut3jPFCHHuF7rLCu8YINr9TL/ygdck/P8g7Ms6o8R7/9PvrDJDkts1DuyP
DHLD+49us0iydzCH9hsS7SB+2Buk2KH8sl9x077UPVLtMNbsWxrCTztN07kC
1Nda7g==
            "]]}},
         Annotation[#, "Charting`Private`Tag$9791#2"]& ]}}], {}, {}}, {
     InsetBox[
      TemplateBox[{"\"Ent. Cost\"","\"Dist. Ent.\""},
       "LineLegend",
       DisplayFunction->(FormBox[
         StyleBox[
          StyleBox[
           PaneBox[
            TagBox[
             GridBox[{{
                TagBox[
                 GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Dashing[{Small, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Dashing[{Small, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                  AutoDelete -> False, 
                  GridBoxDividers -> {
                   "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                  GridBoxItemSize -> {
                   "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                  GridBoxSpacings -> {
                   "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
              GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
              AutoDelete -> False, 
              GridBoxItemSize -> {
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
              GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
             "Grid"], Alignment -> Left, AppearanceElements -> None, 
            ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
            "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
          False], TraditionalForm]& ),
       Editable->True,
       InterpretationFunction:>(RowBox[{"LineLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.368417, 0.506779, 0.709798]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
                ",", 
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.880722, 0.611041, 0.142051]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}]}], 
              "}"}], ",", 
            RowBox[{"{", 
              RowBox[{#, ",", #2}], "}"}], ",", 
            RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"{", "}"}]}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", 
              RowBox[{"{", 
                RowBox[{"\"Column\"", ",", 
                  RowBox[{"{", 
                    RowBox[{"Automatic", ",", "5"}], "}"}]}], "}"}]}]}], 
          "]"}]& )], Scaled[{0.3, 0.7}], ImageScaled[{0.5, 0.5}],
      BaseStyle->{FontSize -> Larger},
      FormatType->StandardForm]}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{
     FormBox["\"\[Eta]\"", TraditionalForm], 
     FormBox["\"Rate\"", TraditionalForm]},
   AxesOrigin->{0, 0},
   DisplayFunction->Identity,
   Frame->{{False, False}, {False, False}},
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   ImageSize->{370.37890625, Automatic},
   Method->{
    "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
     AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}, "AxesInFront" -> True},
   PlotRange->{{0, 1}, {0., 7.321859176464001}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.05], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{
      GraphicsComplex[CompressedData["
1:eJx11mk81G0XB/CxlLGbGQaD7FtapFJC59JUtlLapKhI0Y47FKkUHmWrLEmR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       "], {{{}, {}, {}, {}, {}, {}, {}, {
          EdgeForm[], 
          Directive[
           RGBColor[0.368417, 0.506779, 0.709798], 
           Opacity[0.2]], 
          GraphicsGroup[{
            Polygon[CompressedData["
1:eJwl1FWYVWUUBuAZhq4ZQEAQULpDAWkQUbqkO6WR7k4FlO4u6ZDublC6Q1FA
RenuePczF+/5vn+dq73X/+zUTdpXaRclJCQklBR+RssY8rG8xmkOsZsxjGUc
45nARCYxmSlMZRrTmcFMZjGbOcxlHvP5mQUsZBGLWcJSlrGcFazkF1axmjWs
ZR3r2cBGNrGZLcT0DE/kdc5wmD1sJZb/nsobnOUIe4lv/kr+xyWOs43Y5s/k
35zjV/YRbv5a/s9lTrCdOObP5T+c5zf2E2H+Rt7iCifZQVzzF/JfLnCURKGR
S7krrnKABM5v5W1+5xSJzaJwX/+LncRzfilvcpEkzmE80I/xgR7KPf1PPtSj
8Ug/SEL9nbxDMj06f+hJZVQe6slDI+/LLv0zPtJbyJ78RAXq055BfEp1mtGd
EXxNFZrQhR8oQDW+pRvD+YLy1KMdA8nFV3xDYzrzPfkpRjnq8h0DyEkJKtOI
TgwlH0UpSx3a0p8cfEklGtKRIXxOEcpQmzb0Izt5KUxpatGavmQjK1nITCYy
koH0pCMtaUjNJ3xMKlKSIni/wTsP9hHsK9hFsNdg/8E+g/sS7C24I0QQTvzg
LhCXOMQmFjGJQXSiEZUw8lCIUtSkFX0Ivg/FqUgDOjCY3FSlKV0ZRkGa04Mf
KUkvRlKDUbSkd0jkN+c9GFODBg==
             "]]}]}, {}, {}}, {{}, {}, {}, 
         Annotation[{
           Directive[
            Opacity[1.], 
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[1.6]], 
           Line[CompressedData["
1:eJwt0udXDQAABfBXWrRIqWjKaGkclXa0p/ESKsRroPFeQ6QhGtr+5n6d04ff
ued+vecWhiLBcFQgEPjPRW7w9bK/4Yx1ujlhjRkaOWSVSYZ5zC6LfOQ5z4hm
k2+8pYcmarhCDLHEEU8CV7lGIkkkk0Iq17lBGjdJJ4NbZJJFNre5Qw655JFP
AYXcpYh73OcBDymmhFLKKGeLWd7RSzO1POI3c4zSRwt17LHEBC9op4Jt5hmj
n1aesM8yn3hJB5X8YYFxBmijnn+s8JlXdFLFX8K8Z5CnHPGDKV7TwAHfCRGk
i2N+Ms0I1ewQ4QNDnPKLLxf7Os05KgMp1Q==
            "]]}, 
          "Charting`Private`Tag$9791#1"], 
         Annotation[{
           Directive[
            Opacity[1.], 
            RGBColor[0.880722, 0.611041, 0.142051], 
            AbsoluteThickness[1.6], 
            Dashing[{Small, Small}]], 
           Line[CompressedData["
1:eJwV0Wc31nEcx/FLVkZGRjjueEoeggfAE3EOygjZO7toGqeMrEpW2UpJRBQh
iVc3Xuf9+X2vW9f5Z2TlZGYHBQKBXPII9zjST8wyxgvyKeA2dyikiGJKuEsp
ZZRzjwoqqaKaGmqpo54GGmmimRbu00ob7XTQSRfdPOAhPfTyiMc84SnPuO4/
HOsmc4zzkudE+O23fmaeCYaIcT/Xbyzxlj4i3U/0CwtMMkys+1/dYZlp+oly
P9Ut3jPFCHHuF7rLCu8YINr9TL/ygdck/P8g7Ms6o8R7/9PvrDJDkts1DuyP
DHLD+49us0iydzCH9hsS7SB+2Buk2KH8sl9x077UPVLtMNbsWxrCTztN07kC
1Nda7g==
            "]]}, "Charting`Private`Tag$9791#2"]}}], {}, {}}, {
     DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
      AxesOrigin -> {0, 0}, FrameTicks -> {{Automatic, 
         Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
         Charting`ScaledFrameTicks[{Identity, Identity}]}}, 
      GridLines -> {None, None}, DisplayFunction -> Identity, 
      PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
      DisplayFunction -> Identity, AspectRatio -> GoldenRatio^(-1), 
      Axes -> {True, True}, AxesLabel -> {"\[Eta]", "Rate"}, 
      AxesOrigin -> {0, 0}, DisplayFunction :> Identity, 
      Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
        AbsolutePointSize[6], "ScalingFunctions" -> None, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}, "AxesInFront" -> True}, 
      PlotRange -> {{0, 1}, {0., 7.321859176464001}}, PlotRangeClipping -> 
      True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         Opacity[1.], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        Directive[
         Opacity[1.], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6], 
         Dashing[{Small, Small}]]}, {"Ent. Cost", "Dist. Ent."}, 
       LegendMarkers -> None, LabelStyle -> {}, 
       LegendLayout -> {"Column", {Automatic, 5}}]], {{0.3, 0.7}, {0.5, 0.5}},
      Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{
  3.741968105194825*^9, {3.741968229827619*^9, 3.74196823815716*^9}, {
   3.7419682954040813`*^9, 3.741968328322858*^9}, {3.741968451809142*^9, 
   3.741968470552335*^9}, {3.741968501499188*^9, 3.741968554404902*^9}, 
   3.741973054395246*^9, 3.741991348402706*^9, 3.7419924418891373`*^9, {
   3.747840905982717*^9, 3.747840917602194*^9}, 
   3.747841002202157*^9},ExpressionUUID->"fd0317ea-4826-4c82-9034-\
4897bb608281"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.741992447455111*^9, 
  3.741992447470187*^9}},ExpressionUUID->"6a5bfcd5-9443-425a-8fd0-\
ee3769f4258f"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Taylor", " ", "expand", " ", "for", " ", "small", " ", "transmissivity"}], 
  " ", "*)"}]], "Input",
 CellChangeTimes->{{3.74199244996679*^9, 3.74199244998617*^9}, {
  3.742047955250688*^9, 
  3.7420479603920403`*^9}},ExpressionUUID->"3eaeb8ca-527d-4240-8f26-\
022d75cf9aac"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{"EoF1", ",", 
   RowBox[{"{", 
    RowBox[{"\[Tau]", ",", "0", ",", "2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.741965924493669*^9, 
  3.7419659430123034`*^9}},ExpressionUUID->"482ff6c2-b089-4ed5-af01-\
b2d580d4aa48"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"Log", "[", "\[Tau]", "]"}]}], ")"}], " ", "\[Tau]"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", "2"], "-", 
      RowBox[{"Log", "[", "\[Tau]", "]"}]}], ")"}], " ", 
    SuperscriptBox["\[Tau]", "2"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Tau]", "]"}], "3"],
    SeriesData[$CellContext`\[Tau], 0, {}, 1, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Tau], 0, {
   1 - Log[$CellContext`\[Tau]], Rational[1, 2] - Log[$CellContext`\[Tau]]}, 
   1, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.7419659451014147`*^9, 3.7419659854693403`*^9, 
  3.741992451825245*^9, 
  3.747840906030652*^9},ExpressionUUID->"f95decbb-f3dc-4297-982c-\
ec072e238071"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "compute", " ", "the", " ", "difference", " ", "of", " ", "the", " ", 
   "entanglement", " ", "cost", " ", "and", " ", "the", " ", "distillable", 
   " ", "entanglement"}], "*)"}]], "Input",ExpressionUUID->"a13ac8f6-9ef1-\
44a4-bf6d-20bea7afadea"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"EoF1", "+", 
   RowBox[{"Log", "[", 
    RowBox[{"1", "-", "\[Tau]"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.741966004044282*^9, 3.741966025003008*^9}, {
  3.741992461386903*^9, 
  3.741992494249913*^9}},ExpressionUUID->"d769adcd-a815-407b-b4f8-\
e3cf4541da81"],

Cell[BoxData[
 FractionBox[
  RowBox[{"\[Tau]", " ", 
   RowBox[{"Log", "[", "\[Tau]", "]"}]}], 
  RowBox[{
   RowBox[{"-", "1"}], "+", "\[Tau]"}]]], "Output",
 CellChangeTimes->{{3.741966020113997*^9, 3.741966025500305*^9}, 
   3.741992494889823*^9, 
   3.747840906157258*^9},ExpressionUUID->"932aff69-6a19-454d-8ad6-\
3e2c1e368954"]
}, Open  ]]
},
WindowSize->{808, 755},
WindowMargins->{{-4, Automatic}, {Automatic, 32}},
FrontEndVersion->"11.1 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 16, \
2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 2457, 70, 201, "Input", "ExpressionUUID" -> \
"67867c20-5dde-4d05-8104-80341c25eb5c"],
Cell[3040, 94, 664, 19, 63, "Output", "ExpressionUUID" -> \
"9318c705-b314-45e8-9498-093e0ec8bfd9"]
}, Open  ]],
Cell[3719, 116, 216, 5, 32, "Input", "ExpressionUUID" -> \
"cffd7a89-b09a-4042-9e5b-590e284c6fa5"],
Cell[CellGroupData[{
Cell[3960, 125, 626, 17, 32, "Input", "ExpressionUUID" -> \
"07ed2024-15ee-42a8-90fe-2337ed0e4a24"],
Cell[4589, 144, 473, 12, 69, "Output", "ExpressionUUID" -> \
"a95f328f-fdcb-46a1-a311-3fc549ce3cfe"]
}, Open  ]],
Cell[5077, 159, 204, 5, 32, "Input", "ExpressionUUID" -> \
"e10a160c-1272-4247-b7b0-ef7b27be7efc"],
Cell[CellGroupData[{
Cell[5306, 168, 215, 5, 32, "Input", "ExpressionUUID" -> \
"c0aef10a-0f75-46e6-9374-0683373c3758"],
Cell[5524, 175, 299, 5, 32, "Output", "ExpressionUUID" -> \
"c7e03068-cdfb-4e03-9617-5395f577ae1e"]
}, Open  ]],
Cell[5838, 183, 312, 7, 32, "Input", "ExpressionUUID" -> \
"144d79b1-5a1c-4dcd-bbcf-f83893a4a24b"],
Cell[CellGroupData[{
Cell[6175, 194, 757, 24, 32, "Input", "ExpressionUUID" -> \
"eaf4a9ed-e40e-4a39-8157-c12a0630b788"],
Cell[6935, 220, 1306, 42, 63, "Output", "ExpressionUUID" -> \
"40e7118d-fcc0-4477-8201-8c52aca1af87"]
}, Open  ]],
Cell[8256, 265, 155, 3, 32, "Input", "ExpressionUUID" -> \
"b4c20876-2e38-411b-9f5e-1b033c388c7b"],
Cell[CellGroupData[{
Cell[8436, 272, 859, 25, 54, "Input", "ExpressionUUID" -> \
"ea78c3d9-84e5-4ed8-a7e7-1c6237b4dfaf"],
Cell[9298, 299, 611, 16, 56, "Output", "ExpressionUUID" -> \
"8fddcef5-fdae-442a-94e5-d994ccf6156c"]
}, Open  ]],
Cell[9924, 318, 219, 5, 32, "Input", "ExpressionUUID" -> \
"ea221d5a-7791-4187-af8d-0df1a3c182cf"],
Cell[CellGroupData[{
Cell[10168, 327, 618, 19, 54, "Input", "ExpressionUUID" -> \
"fb51dad1-d08d-43d4-8204-36d082175714"],
Cell[10789, 348, 581, 16, 49, "Output", "ExpressionUUID" -> \
"f32931ed-c0d9-424e-9567-f8515b91f88a"]
}, Open  ]],
Cell[11385, 367, 226, 5, 32, "Input", "ExpressionUUID" -> \
"43034378-5407-4eba-b420-2a375673e2d1"],
Cell[CellGroupData[{
Cell[11636, 376, 227, 5, 32, "Input", "ExpressionUUID" -> \
"37e8e18e-f915-4c9d-9689-2b232a403a55"],
Cell[11866, 383, 247, 4, 32, "Output", "ExpressionUUID" -> \
"11336bd3-2385-4564-87ec-139e5aa98cbc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12150, 392, 539, 17, 81, "Input", "ExpressionUUID" -> \
"eae4362c-5671-4fd8-a24c-b26a9b01f265"],
Cell[12692, 411, 633, 18, 66, "Output", "ExpressionUUID" -> \
"b64da8fb-3863-42c7-bffa-a42eea822ed7"]
}, Open  ]],
Cell[13340, 432, 218, 5, 32, "Input", "ExpressionUUID" -> \
"e74ad7d1-cc08-4711-9db3-66d5f81a1810"],
Cell[CellGroupData[{
Cell[13583, 441, 322, 8, 32, "Input", "ExpressionUUID" -> \
"9ad24abe-15da-479b-a91c-89b0e331f09a"],
Cell[13908, 451, 242, 3, 32, "Output", "ExpressionUUID" -> \
"83a29772-70b3-4811-b3e8-967ee9365587"]
}, Open  ]],
Cell[14165, 457, 390, 9, 32, "Input", "ExpressionUUID" -> \
"93598f1a-1536-428f-b18a-16985d171681"],
Cell[CellGroupData[{
Cell[14580, 470, 1829, 44, 96, "Input", "ExpressionUUID" -> \
"59b24451-dc53-4e7b-ad77-e386716b2d77"],
Cell[16412, 516, 27697, 547, 258, "Output", "ExpressionUUID" -> \
"fd0317ea-4826-4c82-9034-4897bb608281"]
}, Open  ]],
Cell[44124, 1066, 152, 3, 32, "Input", "ExpressionUUID" -> \
"6a5bfcd5-9443-425a-8fd0-ee3769f4258f"],
Cell[44279, 1071, 319, 8, 32, "Input", "ExpressionUUID" -> \
"3eaeb8ca-527d-4240-8f26-022d75cf9aac"],
Cell[CellGroupData[{
Cell[44623, 1083, 277, 7, 32, "Input", "ExpressionUUID" -> \
"482ff6c2-b089-4ed5-af01-b2d580d4aa48"],
Cell[44903, 1092, 854, 25, 48, "Output", "ExpressionUUID" -> \
"f95decbb-f3dc-4297-982c-ec072e238071"]
}, Open  ]],
Cell[45772, 1120, 291, 6, 54, "Input", "ExpressionUUID" -> \
"a13ac8f6-9ef1-44a4-bf6d-20bea7afadea"],
Cell[CellGroupData[{
Cell[46088, 1130, 327, 8, 32, "Input", "ExpressionUUID" -> \
"d769adcd-a815-407b-b4f8-e3cf4541da81"],
Cell[46418, 1140, 334, 9, 49, "Output", "ExpressionUUID" -> \
"932aff69-6a19-454d-8ad6-3e2c1e368954"]
}, Open  ]]
}
]
*)



==> anc/coh_info_verify.m <==
% plot the coherent information of the epolarizing channel by a different
% method

% requires quantinf package of Toby Cubitt - http://www.dr-qubit.org/matlab.html

clear

p_vec = [0:0.01:1];

q_vec = [0:0.000001:1];

coh_info = zeros(length(p_vec),1);

i = 1;

for p = p_vec
    
    pauli_p = 3*p/4;
    
    for q = q_vec

        rho = [q 0; 0 1-q];

        epolar_out = [1-pauli_p 0 0 sqrt(pauli_p*(1-pauli_p)/3)*(1-2*q);
            0 pauli_p/3 (-1i * pauli_p / 3 *( 1-2*q)) 0;
            0 (1i * pauli_p / 3 *( 1-2*q)) (pauli_p / 3) 0;
            sqrt(pauli_p*(1-pauli_p)/3)*(1-2*q) 0 0 (pauli_p / 3)];

        epolar_comp = (1-p)*rho + p*eye(2)/2;

        coh_info_tmp = real(VNent(epolar_out) - VNent(epolar_comp));
        
        if (coh_info_tmp > coh_info(i))
            
            coh_info(i) = coh_info_tmp;
            
        end
        
    end
    
    i = i + 1;
    
end

plot(p_vec,coh_info)

coh_info


==> anc/covariance-matrix-conj-ampl-TMSV-input.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     10381,        321]
NotebookOptionsPosition[      9622,        296]
NotebookOutlinePosition[      9977,        312]
CellTagsIndexPosition[      9934,        309]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"G", ",", "a", ",", "b", ",", "c"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"$Assumptions", "=", 
    RowBox[{"{", 
     RowBox[{"G", ">", "1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "to", " ", "verify", " ", "whether", " ", "the", " ", "result", " ", "of",
      " ", "sending", " ", "one", " ", "share", " ", "of", " ", "a", " ", 
     "two"}], "-", 
    RowBox[{
    "mode", " ", "squeezed", " ", "vacuum", " ", "through", " ", "the", " ", 
     "channel", " ", "conjugate", " ", "to", " ", "the", " ", "amplifier", 
     " ", "is", " ", "a", " ", "state", " ", "in", " ", "standard", " ", 
     "form"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TMGS", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"a", ",", "0", ",", "c", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "a", ",", "0", ",", 
       RowBox[{"-", "c"}], ",", "0", ",", "0"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"c", ",", "0", ",", "b", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "c"}], ",", "0", ",", "b", ",", "0", ",", "0"}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], "}"}], 
     ",", "\[IndentingNewLine]", "       ", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], 
      "}"}]}], "\[IndentingNewLine]", "}"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"TMS", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
    ",", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
    ",", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", 
      RowBox[{"Sqrt", "[", "G", "]"}], ",", "0", ",", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"G", "-", "1"}], "]"}], ",", "0"}], "}"}], ",", 
    "\[IndentingNewLine]", "         ", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", 
      RowBox[{"Sqrt", "[", "G", "]"}], ",", "0", ",", 
      RowBox[{"-", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"G", "-", "1"}], "]"}]}]}], "}"}], ",", "\[IndentingNewLine]",
     "\t", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"G", "-", "1"}], "]"}], ",", "0", ",", 
      RowBox[{"Sqrt", "[", "G", "]"}], ",", "0"}], "}"}], ",", 
    "\[IndentingNewLine]", "\t", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", 
      RowBox[{"-", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"G", "-", "1"}], "]"}]}], ",", "0", ",", 
      RowBox[{"Sqrt", "[", "G", "]"}]}], "}"}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{"TMS", ".", "TMGS", ".", 
    RowBox[{"Transpose", "[", "TMS", "]"}]}], "]"}], "//", 
  "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.741960549829258*^9, 3.741960672004623*^9}, {
  3.741960758491691*^9, 3.741960825407827*^9}, {3.7419609461573277`*^9, 
  3.7419611214396687`*^9}, {3.7420474859280167`*^9, 
  3.7420475235164022`*^9}},ExpressionUUID->"52bccbe8-4aa9-47fe-a18d-\
b577c15e8c01"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"a", ",", "0", ",", "c", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "a", ",", "0", ",", 
     RowBox[{"-", "c"}], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"c", ",", "0", ",", "b", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "c"}], ",", "0", ",", "b", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.741961011473587*^9, 3.741961023671359*^9}, {
   3.7419610741978197`*^9, 3.7419610911985893`*^9}, 
   3.741961122470475*^9},ExpressionUUID->"21ef029f-5391-43ca-a214-\
7089b56e1011"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     SqrtBox["G"], ",", "0", ",", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", "G"}]], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     SqrtBox["G"], ",", "0", ",", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", "G"}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", "G"}]], ",", "0", ",", 
     SqrtBox["G"], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", "G"}]]}], ",", "0", ",", 
     SqrtBox["G"]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.741961011473587*^9, 3.741961023671359*^9}, {
   3.7419610741978197`*^9, 3.7419610911985893`*^9}, 
   3.741961122478385*^9},ExpressionUUID->"d90e6490-146f-42f3-a1ea-\
e00c058e2351"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"a", "0", 
      RowBox[{"c", " ", 
       SqrtBox["G"]}], "0", 
      RowBox[{"c", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", "G"}]]}], "0"},
     {"0", "a", "0", 
      RowBox[{
       RowBox[{"-", "c"}], " ", 
       SqrtBox["G"]}], "0", 
      RowBox[{"c", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", "G"}]]}]},
     {
      RowBox[{"c", " ", 
       SqrtBox["G"]}], "0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "G", "+", 
       RowBox[{"b", " ", "G"}]}], "0", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "b"}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "G"}]]}], "0"},
     {"0", 
      RowBox[{
       RowBox[{"-", "c"}], " ", 
       SqrtBox["G"]}], "0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "G", "+", 
       RowBox[{"b", " ", "G"}]}], "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"1", "+", "b"}], ")"}]}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "G"}]]}]},
     {
      RowBox[{"c", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", "G"}]]}], "0", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "b"}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "G"}]]}], "0", 
      RowBox[{
       RowBox[{"b", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "G"}], ")"}]}], "+", "G"}], "0"},
     {"0", 
      RowBox[{"c", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", "G"}]]}], "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"1", "+", "b"}], ")"}]}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "G"}]]}], "0", 
      RowBox[{
       RowBox[{"b", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "G"}], ")"}]}], "+", "G"}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.741961011473587*^9, 3.741961023671359*^9}, {
   3.7419610741978197`*^9, 3.7419610911985893`*^9}, 
   3.741961122482565*^9},ExpressionUUID->"15705f48-d1b1-4a2e-9167-\
bb8d0c2b4cef"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "indeed", " ", "it", " ", "is", " ", "the", " ", "case", " ", "by", " ", 
    "looking", " ", "at", " ", "the", " ", "block", " ", "matrix", " ", "in", 
    " ", "rows", " ", "and", " ", "columns", " ", "1"}], ",", "2", ",", "5", 
   ",", "6"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.742047538546054*^9, 
  3.742047564476557*^9}},ExpressionUUID->"81be3112-220e-4bb1-b453-\
6a6113d70702"]
},
WindowSize->{1213, 767},
WindowMargins->{{Automatic, 9}, {41, Automatic}},
FrontEndVersion->"11.1 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 16, \
2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 3463, 90, 369, "Input", "ExpressionUUID" -> \
"52bccbe8-4aa9-47fe-a18d-b577c15e8c01"],
Cell[4046, 114, 907, 24, 32, "Output", "ExpressionUUID" -> \
"21ef029f-5391-43ca-a214-7089b56e1011"],
Cell[4956, 140, 1226, 38, 61, "Output", "ExpressionUUID" -> \
"d90e6490-146f-42f3-a1ea-e00c058e2351"],
Cell[6185, 180, 2968, 101, 145, "Output", "ExpressionUUID" -> \
"15705f48-d1b1-4a2e-9167-bb8d0c2b4cef"]
}, Open  ]],
Cell[9168, 284, 450, 10, 32, "Input", "ExpressionUUID" -> \
"81be3112-220e-4bb1-b453-6a6113d70702"]
}
]
*)



==> anc/dephasing-plot.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     44643,        876]
NotebookOptionsPosition[     44088,        855]
NotebookOutlinePosition[     44443,        871]
CellTagsIndexPosition[     44400,        868]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "to", " ", "generate", " ", "the", " ", "plot", " ", "of", " ", 
    "entanglement", " ", "cost", " ", "and", " ", "distillable", " ", 
    "entanglement", " ", "for", " ", "the", " ", "qubit", " ", "dephasing", 
    " ", "channel"}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"h", "[", "x_", "]"}], ":=", 
    RowBox[{"Piecewise", "[", 
     RowBox[{"{", " ", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "x"}], "*", 
            RowBox[{"Log2", "[", "x", "]"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "x"}], ")"}], "*", " ", 
            RowBox[{"Log2", "[", 
             RowBox[{"1", "-", "x"}], "]"}]}]}], ")"}], ",", 
         RowBox[{
          RowBox[{"x", ">", "0"}], "&&", 
          RowBox[{"x", "<", "1"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"x", "\[Equal]", "0"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"x", "\[Equal]", "1"}]}], "}"}]}], "}"}], "]"}]}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.7419889649893303`*^9, 3.741989003658016*^9}, {
  3.741989553777994*^9, 3.7419895572731028`*^9}, {3.741989605928338*^9, 
  3.741989630561178*^9}, {3.7420475723648367`*^9, 
  3.7420476029325237`*^9}},ExpressionUUID->"30a166e0-b532-4e06-ab3d-\
2caf935e3b5d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "+", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"p", "*", 
          RowBox[{"(", 
           RowBox[{"1", "-", "p"}], ")"}]}], "]"}]}], "]"}], ",", 
      RowBox[{"1", "-", 
       RowBox[{"h", "[", "p", "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"p", ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"PlotLegends", "\[Rule]", 
     RowBox[{"Placed", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\"\<Ent. Cost\>\"", ",", "\"\<Dist. Ent.\>\""}], "}"}], ",", 
       
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0.5", ",", "0.7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.5", ",", "0.5"}], "}"}]}], "}"}]}], "]"}]}], ",", 
    RowBox[{"Filling", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"1", "\[Rule]", " ", 
       RowBox[{"{", "2", "}"}]}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<q\>\"", ",", "\"\<Rate\>\""}], "}"}]}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Solid", ",", "Dashed"}], "}"}]}]}], "]"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.74198851365812*^9, 3.7419885998589153`*^9}, {
   3.7419886304522257`*^9, 3.7419886709054327`*^9}, {3.7419887157760687`*^9, 
   3.741988734288066*^9}, {3.741988845084154*^9, 3.741988962967104*^9}, {
   3.741989472544071*^9, 3.741989539377611*^9}, {3.741989740792274*^9, 
   3.741989769541136*^9}, {3.741990714724001*^9, 3.74199071512923*^9}, {
   3.74199089350634*^9, 3.7419909086228848`*^9}, {3.741991042411243*^9, 
   3.7419910597593517`*^9}, {3.7478405362344007`*^9, 3.747840581809568*^9}, 
   3.7478410381749783`*^9},ExpressionUUID->"df45683e-568d-4d8e-91a6-\
8198bb4dbb4f"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{GraphicsComplexBox[CompressedData["
1:eJxN2Hk41N/7+PGTVLKTkqVskUqStDO3bFmLkC27Cu+y74pRCNlCUtYQlRKF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      "], {{{}, {}, {}, {}, {}, {}, {}, {
         {RGBColor[0.368417, 0.506779, 0.709798], Opacity[0.2], EdgeForm[
          None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJwl1mW4VEUAgOFLd0qIdIu00iDdKSDSDdLd3d3dJS3d3Z0KAooYgNKNXeg7
8uN9vt09Z3fnzJyde9O36FKrc+SIiIhIvOXBTb3myXwSe95WY+p5LckrjjKV
jPzELkbROLyHe6yjHzXJxy2f+6UuoB2lyMQb3HbsB37kDne5x30e8JBHPOYJ
T3nGc17wkq98zkLaU5rMJAnjc+y6LqIDZchCUu6znv7UIj8/O/9rXUxHypKV
ZDxgAwOoTQF+cf4NXUInyvE2yXnIRgbyIQX51fnf6FI6U55s4XvZzWia8CaP
2MQg6lCI37z/W11GFyrwThgHexhDU1LwmM0M5iMiWccTOoPC/MlBJtKKaI6f
0Tn87nu+00/oSizHLmhF/uUY04jv9cuaPVwbe8O8e22sxtHPwrVoM42qp8Nc
6mxNqFfCWPUtfcKWcE94PkRj68Uwl1pXI+vJsHY6UxPoF1qEvzjEJOJ6/XNt
TXSPz+pc/nBN3+tyulGJCMeP63RyhPllH+NoTkqespWh1KMof3OYyXwc5tJH
3dQVdKcyOcM8sp/xtCAVz9jGMOpTLIzf+2/pSnpQhVyk5jnbGU4D3g/f7/zb
uoqeVCU3afgn/J50Nb2oRh7S8ir8znQNvalOXtKFdY14vRFECnNNlLBm4b4I
80gMYoZ7IaxNWN8w18QL90FYD+6wlj7U4F3S84IdjKAhxcP6c5dP6csHvBfW
iQNMoCUZeMlORtIojM26ndJZlAjXzBGmhPE4dknbhDF7fE7nkcjjq5Fe73OJ
wtjC/cCmsDcxhtV8RhuGsIRT1KA5/ZjHEd6nIg3oznT2kpc85CYXOclBdt4h
G2+TlSxkJhMZyUB60pGWNBSjAvXpxjT2kJqilKceXZnKblJRnWb0ZS6HKUI5
6tKFKewiJdVoSh/mcIjCtGIgCzlOWYaxjDN8RGcmszP8HWE0q7jIx6zjCwaz
mJNUZQNXGRH2XZZzjiZhn2Qtl+gd9nhmc5BCYX9iI9cYyQ1WcJ6WfMunXGYA
11nAMcqwnisMZSmnqcMaPqcTk9hBCkaxkgu0ZhCLOEEVhvMJZ2lML2ZxgIK0
oD/zOUppPqQjE9nOm1SmET2ZyX4KUIradGAC20hOJRrSgxnsIz8lqUV7xrOV
ZOSjBDVpxzi2kJQkvEFiEpGQBMQnHnGJQ2xiEZMYRCcaUYkS8f+2GvEexfmA
toxlc8Tr/zX+AwcHA3Y=
             "]]}]}}, {}, {}}, {{}, {}, {}, 
        TagBox[{
          {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
           Opacity[1.], 
           LineBox[{1, 176, 136, 104, 80, 62, 51, 2, 3, 4, 5, 6, 7, 8, 9, 10, 
            11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 177, 137, 105, 81, 63,
             52, 22, 178, 138, 106, 82, 64, 53, 187, 147, 115, 91, 73, 23, 
            179, 139, 107, 83, 65, 54, 188, 148, 116, 92, 74, 24, 180, 140, 
            108, 84, 66, 194, 154, 122, 98, 55, 189, 149, 117, 93, 202, 162, 
            130, 75, 197, 157, 125, 101, 205, 165, 133, 25, 181, 141, 109, 
            208, 168, 85, 200, 160, 128, 212, 172, 67, 195, 155, 217, 123, 
            210, 170, 221, 99, 204, 164, 219, 132, 214, 174, 222, 56, 190, 
            150, 216, 118, 209, 169, 220, 94, 203, 163, 218, 131, 213, 173, 
            76, 198, 158, 126, 211, 171, 102, 206, 166, 134, 26, 182, 142, 
            110, 86, 201, 161, 129, 68, 196, 156, 124, 100, 57, 191, 151, 119,
             95, 77, 27, 183, 143, 111, 87, 69, 58, 192, 152, 120, 96, 78, 28,
             184, 144, 112, 88, 70, 59, 29, 185, 145, 113, 89, 71, 60, 30, 31,
             32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 
            48, 49, 186, 146, 114, 90, 72, 61, 193, 153, 121, 97, 79, 199, 
            159, 127, 103, 207, 167, 135, 215, 175, 223, 50}]}},
         Annotation[#, "Charting`Private`Tag$10413#1"]& ], 
        TagBox[{
          {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], 
           Opacity[1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwl03ec13McwPHfndJJqbM7kStZWQ1lFlIZEUd2pWuXXLaMSGiISiilCGVF
kTIaREZ7DyPdXd3ep7KP5/vhj+e9fvf7fH/f7+f7+Xy/6ZlZGXcmJRKJ8/3J
1m06jUOTE4mBmqJr9CJq+IqJNONXPuEpesRvKOA9hnMtbchx3u06nUFczAkc
Rq6x3ewhj3wKKKSIYkoopYxyKqikimp2OM8rDOYSmnN4zM/YDzqDIXTkRI6g
kLk8RAZns9fxP+pM7uBSTuJIinifh7mOtuxz/E/6KkPpxMkcRTEf8AjX0479
jv9ZXyMWvTOnxHX5lKfpydGUMI9H6c45/Ob3O3UWWXTh1JgHnzGaXjSilPmM
4AaS7OM3Oplz+ZNljKcvtY2v1Cn87jq/6OsM4yBja/Uy/uVrJnGI7zdpi7g3
Po91990YPVjXx73o7VpLv4+11Je0oW6JuWqalvFhPBP+f0zr6rpYS71Rk/Xb
2Dt9QRvoZj2Pv/iCZ6nn+w3ajwN9XqVT+cM97dI3uIvLSRhfoc9zWqwvixlL
b46hnI94nJuS/n9P/uZLnqN/rKVTZeub3M0VnB7ryBLGkUljKljASG7mgpi/
3+fobO7hSs7gWCr5mCe4hQvj+o7P1TncS1fO5Dj+ifdJ3+I+ruIsmlAT75m+
zf1cTUuOj301lojnJNaaA2LP4rmIdaQOKfEsxN7E/sZaUz+eg9gP8niHB+hG
K9KpYiGjuJX2sf/k8y4Pcg2tY59YyjP0oSnVLOJJbou52bfv9EU6xD2znAkx
H2MbdUDM2efV+jKpPm/VNE3V/wC8wKH1
            "]]}},
         Annotation[#, "Charting`Private`Tag$10413#2"]& ]}}], {}, {}}, {
     InsetBox[
      TemplateBox[{"\"Ent. Cost\"","\"Dist. Ent.\""},
       "LineLegend",
       DisplayFunction->(FormBox[
         StyleBox[
          StyleBox[
           PaneBox[
            TagBox[
             GridBox[{{
                TagBox[
                 GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Dashing[{Small, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Dashing[{Small, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                  AutoDelete -> False, 
                  GridBoxDividers -> {
                   "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                  GridBoxItemSize -> {
                   "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                  GridBoxSpacings -> {
                   "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
              GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
              AutoDelete -> False, 
              GridBoxItemSize -> {
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
              GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
             "Grid"], Alignment -> Left, AppearanceElements -> None, 
            ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
            "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
          False], TraditionalForm]& ),
       Editable->True,
       InterpretationFunction:>(RowBox[{"LineLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.368417, 0.506779, 0.709798]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
                ",", 
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.880722, 0.611041, 0.142051]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}]}], 
              "}"}], ",", 
            RowBox[{"{", 
              RowBox[{#, ",", #2}], "}"}], ",", 
            RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"{", "}"}]}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", 
              RowBox[{"{", 
                RowBox[{"\"Column\"", ",", 
                  RowBox[{"{", 
                    RowBox[{"Automatic", ",", "5"}], "}"}]}], "}"}]}]}], 
          "]"}]& )], Scaled[{0.5, 0.7}], ImageScaled[{0.5, 0.5}],
      BaseStyle->{FontSize -> Larger},
      FormatType->StandardForm]}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{
     FormBox["\"q\"", TraditionalForm], 
     FormBox["\"Rate\"", TraditionalForm]},
   AxesOrigin->{0, 0},
   DisplayFunction->Identity,
   Frame->{{False, False}, {False, False}},
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   Method->{
    "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
     AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}, "AxesInFront" -> True},
   PlotRange->{{0, 1}, {0., 0.9999999411144884}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.05], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{
      GraphicsComplex[CompressedData["
1:eJxN2Hk41N/7+PGTVLKTkqVskUqStDO3bFmLkC27Cu+y74pRCNlCUtYQlRKF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       "], {{{}, {}, {}, {}, {}, {}, {}, {
          EdgeForm[], 
          Directive[
           RGBColor[0.368417, 0.506779, 0.709798], 
           Opacity[0.2]], 
          GraphicsGroup[{
            Polygon[CompressedData["
1:eJwl1mW4VEUAgOFLd0qIdIu00iDdKSDSDdLd3d3dJS3d3Z0KAooYgNKNXeg7
8uN9vt09Z3fnzJyde9O36FKrc+SIiIhIvOXBTb3myXwSe95WY+p5LckrjjKV
jPzELkbROLyHe6yjHzXJxy2f+6UuoB2lyMQb3HbsB37kDne5x30e8JBHPOYJ
T3nGc17wkq98zkLaU5rMJAnjc+y6LqIDZchCUu6znv7UIj8/O/9rXUxHypKV
ZDxgAwOoTQF+cf4NXUInyvE2yXnIRgbyIQX51fnf6FI6U55s4XvZzWia8CaP
2MQg6lCI37z/W11GFyrwThgHexhDU1LwmM0M5iMiWccTOoPC/MlBJtKKaI6f
0Tn87nu+00/oSizHLmhF/uUY04jv9cuaPVwbe8O8e22sxtHPwrVoM42qp8Nc
6mxNqFfCWPUtfcKWcE94PkRj68Uwl1pXI+vJsHY6UxPoF1qEvzjEJOJ6/XNt
TXSPz+pc/nBN3+tyulGJCMeP63RyhPllH+NoTkqespWh1KMof3OYyXwc5tJH
3dQVdKcyOcM8sp/xtCAVz9jGMOpTLIzf+2/pSnpQhVyk5jnbGU4D3g/f7/zb
uoqeVCU3afgn/J50Nb2oRh7S8ir8znQNvalOXtKFdY14vRFECnNNlLBm4b4I
80gMYoZ7IaxNWN8w18QL90FYD+6wlj7U4F3S84IdjKAhxcP6c5dP6csHvBfW
iQNMoCUZeMlORtIojM26ndJZlAjXzBGmhPE4dknbhDF7fE7nkcjjq5Fe73OJ
wtjC/cCmsDcxhtV8RhuGsIRT1KA5/ZjHEd6nIg3oznT2kpc85CYXOclBdt4h
G2+TlSxkJhMZyUB60pGWNBSjAvXpxjT2kJqilKceXZnKblJRnWb0ZS6HKUI5
6tKFKewiJdVoSh/mcIjCtGIgCzlOWYaxjDN8RGcmszP8HWE0q7jIx6zjCwaz
mJNUZQNXGRH2XZZzjiZhn2Qtl+gd9nhmc5BCYX9iI9cYyQ1WcJ6WfMunXGYA
11nAMcqwnisMZSmnqcMaPqcTk9hBCkaxkgu0ZhCLOEEVhvMJZ2lML2ZxgIK0
oD/zOUppPqQjE9nOm1SmET2ZyX4KUIradGAC20hOJRrSgxnsIz8lqUV7xrOV
ZOSjBDVpxzi2kJQkvEFiEpGQBMQnHnGJQ2xiEZMYRCcaUYkS8f+2GvEexfmA
toxlc8Tr/zX+AwcHA3Y=
             "]]}]}, {}, {}}, {{}, {}, {}, 
         Annotation[{
           Directive[
            Opacity[1.], 
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[1.6]], 
           
           Line[{1, 176, 136, 104, 80, 62, 51, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11,
             12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 177, 137, 105, 81, 63, 
            52, 22, 178, 138, 106, 82, 64, 53, 187, 147, 115, 91, 73, 23, 179,
             139, 107, 83, 65, 54, 188, 148, 116, 92, 74, 24, 180, 140, 108, 
            84, 66, 194, 154, 122, 98, 55, 189, 149, 117, 93, 202, 162, 130, 
            75, 197, 157, 125, 101, 205, 165, 133, 25, 181, 141, 109, 208, 
            168, 85, 200, 160, 128, 212, 172, 67, 195, 155, 217, 123, 210, 
            170, 221, 99, 204, 164, 219, 132, 214, 174, 222, 56, 190, 150, 
            216, 118, 209, 169, 220, 94, 203, 163, 218, 131, 213, 173, 76, 
            198, 158, 126, 211, 171, 102, 206, 166, 134, 26, 182, 142, 110, 
            86, 201, 161, 129, 68, 196, 156, 124, 100, 57, 191, 151, 119, 95, 
            77, 27, 183, 143, 111, 87, 69, 58, 192, 152, 120, 96, 78, 28, 184,
             144, 112, 88, 70, 59, 29, 185, 145, 113, 89, 71, 60, 30, 31, 32, 
            33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 
            49, 186, 146, 114, 90, 72, 61, 193, 153, 121, 97, 79, 199, 159, 
            127, 103, 207, 167, 135, 215, 175, 223, 50}]}, 
          "Charting`Private`Tag$10413#1"], 
         Annotation[{
           Directive[
            Opacity[1.], 
            RGBColor[0.880722, 0.611041, 0.142051], 
            AbsoluteThickness[1.6], 
            Dashing[{Small, Small}]], 
           Line[CompressedData["
1:eJwl03ec13McwPHfndJJqbM7kStZWQ1lFlIZEUd2pWuXXLaMSGiISiilCGVF
kTIaREZ7DyPdXd3ep7KP5/vhj+e9fvf7fH/f7+f7+Xy/6ZlZGXcmJRKJ8/3J
1m06jUOTE4mBmqJr9CJq+IqJNONXPuEpesRvKOA9hnMtbchx3u06nUFczAkc
Rq6x3ewhj3wKKKSIYkoopYxyKqikimp2OM8rDOYSmnN4zM/YDzqDIXTkRI6g
kLk8RAZns9fxP+pM7uBSTuJIinifh7mOtuxz/E/6KkPpxMkcRTEf8AjX0479
jv9ZXyMWvTOnxHX5lKfpydGUMI9H6c45/Ob3O3UWWXTh1JgHnzGaXjSilPmM
4AaS7OM3Oplz+ZNljKcvtY2v1Cn87jq/6OsM4yBja/Uy/uVrJnGI7zdpi7g3
Po91990YPVjXx73o7VpLv4+11Je0oW6JuWqalvFhPBP+f0zr6rpYS71Rk/Xb
2Dt9QRvoZj2Pv/iCZ6nn+w3ajwN9XqVT+cM97dI3uIvLSRhfoc9zWqwvixlL
b46hnI94nJuS/n9P/uZLnqN/rKVTZeub3M0VnB7ryBLGkUljKljASG7mgpi/
3+fobO7hSs7gWCr5mCe4hQvj+o7P1TncS1fO5Dj+ifdJ3+I+ruIsmlAT75m+
zf1cTUuOj301lojnJNaaA2LP4rmIdaQOKfEsxN7E/sZaUz+eg9gP8niHB+hG
K9KpYiGjuJX2sf/k8y4Pcg2tY59YyjP0oSnVLOJJbou52bfv9EU6xD2znAkx
H2MbdUDM2efV+jKpPm/VNE3V/wC8wKH1
            "]]}, 
          "Charting`Private`Tag$10413#2"]}}], {}, {}}, {
     DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
      AxesOrigin -> {0, 0}, FrameTicks -> {{Automatic, 
         Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
         Charting`ScaledFrameTicks[{Identity, Identity}]}}, 
      GridLines -> {None, None}, DisplayFunction -> Identity, 
      PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
      DisplayFunction -> Identity, AspectRatio -> GoldenRatio^(-1), 
      Axes -> {True, True}, AxesLabel -> {"q", "Rate"}, AxesOrigin -> {0, 0}, 
      DisplayFunction :> Identity, Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
        AbsolutePointSize[6], "ScalingFunctions" -> None, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}, "AxesInFront" -> True}, 
      PlotRange -> {{0, 1}, {0., 0.9999999411144884}}, PlotRangeClipping -> 
      True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         Opacity[1.], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        Directive[
         Opacity[1.], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6], 
         Dashing[{Small, Small}]]}, {"Ent. Cost", "Dist. Ent."}, 
       LegendMarkers -> None, LabelStyle -> {}, 
       LegendLayout -> {"Column", {Automatic, 5}}]], {{0.5, 0.7}, {0.5, 0.5}},
      Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{{3.741988896080929*^9, 3.741988944692133*^9}, {
   3.741989482511881*^9, 3.741989497842965*^9}, {3.741989528545727*^9, 
   3.741989540219491*^9}, 3.741989634486166*^9, {3.741989741665536*^9, 
   3.741989770154405*^9}, 3.741990724842206*^9, {3.741990899137732*^9, 
   3.741990910578581*^9}, {3.741991050602849*^9, 3.741991061051553*^9}, {
   3.7478405601984453`*^9, 3.747840583172759*^9}, {3.747841038727634*^9, 
   3.747841041601424*^9}},ExpressionUUID->"ff3e49d3-c915-4bb9-8aaf-\
7bc0947baa34"]
}, Open  ]]
},
WindowSize->{808, 755},
WindowMargins->{{20, Automatic}, {Automatic, 44}},
FrontEndVersion->"11.1 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 16, \
2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1497, 40, 138, "Input", "ExpressionUUID" -> \
"30a166e0-b532-4e06-ab3d-2caf935e3b5d"],
Cell[CellGroupData[{
Cell[2080, 64, 1881, 48, 96, "Input", "ExpressionUUID" -> \
"df45683e-568d-4d8e-91a6-8198bb4dbb4f"],
Cell[3964, 114, 40108, 738, 282, "Output", "ExpressionUUID" -> \
"ff3e49d3-c915-4bb9-8aaf-7bc0947baa34"]
}, Open  ]]
}
]
*)



==> anc/epolarizing_EoF_rains.m <==
% goal is to calculate various quantities for the epolarizing channel
% using the package of Toby Cubitt

% requires quantinf package of Toby Cubitt - http://www.dr-qubit.org/matlab.html

% requires CVX - http://cvxr.com/cvx/

% requires CVXQuad - https://github.com/hfawzi/cvxquad

clear

% dimension of depolarizing channel 

d = 2;

Phi1 = max_ent(d);
Phi2 = max_ent(d);

% make a SWAP gate from a maximally entangled state by using partial
% transpose

SWAP = d * Tx(Phi2*Phi2',1,[d d]);

% now make a controlled-SWAP

C_SWAP = kron([1 0; 0 0],eye(d^2))+kron([0 0; 0 1],SWAP);

p_vec = [0.001:0.01:0.999];

% depolarizing parameter

i = 1;

%logneg = zeros(length(p_vec),1);

coh_info = zeros(length(p_vec),1);

%PPT_rel = zeros(length(p_vec),1);

rains_rel = zeros(length(p_vec),1);

for p = p_vec

    contr_q = [sqrt(1-p) sqrt(p)]';

    % now make the Choi state of the isometry

    out_state = kron(kron(eye(2*d),SWAP),eye(d)) * ...
        kron(C_SWAP,eye(d^2)) * ...
        kron(kron(eye(2*d),SWAP),eye(d)) * ...
        kron(kron(contr_q,Phi1),Phi2);

    % trace out the last system, so it's like we're sending in the maximally
    % mixed state to the isometry for the depolarizing channel (i.e., Choi
    % state for the epolarizing channel)

    Choi_state = TrX(out_state*out_state',2,[2*d^3 d]);

    % now compute the negativity

    %logneg(i) = log2(sum(abs(eig(Tx(Choi_state,2, [2*d^2 d])))));

    % now compute the PPT relative entropy

%     cvx_begin sdp quiet
%     variable tau(2*d^2*d,2*d^2 * d) hermitian ;
%     minimize ( quantum_rel_entr(Choi_state, tau)/ log (2) );
%     tau >= 0; trace ( tau ) == 1;
%     Tx ( tau ,2 ,[ 2*d^2 d ]) >= 0; % Positive partial transpose constraint
%     cvx_end
%     
%     PPT_rel(i) = cvx_optval;

    % now compute the Rains relative entropy

    cvx_begin sdp quiet
    variable tau(2*d^2*d,2*d^2 * d) hermitian ;
    minimize ( quantum_rel_entr(Choi_state, tau)/ log (2) );
    tau >= 0; norm_nuc(Tx ( tau ,2 ,[ 2*d^2 d ]))  <= 1;
    cvx_end
    
    rains_rel(i) = cvx_optval;
    
    % optimize the coherent information
    
    q_vec = [0.01:0.01:.99];

    % only works for two-dimensional channel

    coh_inf_opt = 0;

    for q = q_vec

        rho_in = [q 0; 0 1-q];

        pur_rho = [sqrt(q) 0 0 sqrt(1-q)]';

        dens_pur_rho = pur_rho*pur_rho';

        output_orig = d^2 * kron(eye(2*d^2),Phi1') * kron(Choi_state,rho_in) * kron(eye(2*d^2),Phi1);

        output_comp = d^2 * kron(kron(eye(2*d^2),Phi1'),eye(d)) * kron(Choi_state,dens_pur_rho) * kron(kron(eye(2*d^2),Phi1),eye(d));

        coh_inf = real(VNent(output_orig) - VNent(output_comp));

        if (coh_inf > coh_inf_opt)

            coh_inf_opt = coh_inf;
        end

    end


    coh_info(i) = max([0 coh_inf_opt]);

    i = i + 1

end


EoF = -(1-p_vec+p_vec/d).*log2(1-p_vec+p_vec/d)-(d-1).*(p_vec/d).*log2(p_vec/d);

plot(p_vec,EoF,'k-',p_vec,rains_rel,'b-.',p_vec,coh_info,'r--')%,p_vec,PPT_rel)

legend('Entanglement Cost','Rains relative entropy','Coherent Information')%,'PPT rel ent')

xlabel('q')
ylabel('Rate')





==> anc/max_ent.m <==
% make a maximally entangled state

function state = max_ent(d) 

    state = zeros(d^2,1);

    for i = [1:d]

        for j = [1:d]

            if (i == j)

                state((i-1)*d+j) = 1/sqrt(d);

            end
        end
    end
    
    


==> anc/werner-holevo-plot.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     30614,        771]
NotebookOptionsPosition[     29147,        728]
NotebookOutlinePosition[     29503,        744]
CellTagsIndexPosition[     29460,        741]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"generate", " ", "plot", " ", "for", " ", "Werner"}], "-", 
    RowBox[{"Holevo", " ", "channel"}]}], "*)"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.742178608305523*^9, 
  3.742178621255138*^9}},ExpressionUUID->"bb5c2b96-a2c3-4fda-b06b-\
b83bdcdd3053"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{"Log2", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"d", "+", "2"}], ")"}], "/", "d"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"d", ",", "Infinity", ",", "5"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.742176597488689*^9, 3.742176614389996*^9}, {
  3.7421766469600773`*^9, 3.7421766736076727`*^9}, {3.742176951003839*^9, 
  3.742176953746985*^9}, {3.7421772988304443`*^9, 
  3.7421772990692453`*^9}},ExpressionUUID->"b6c49d09-8e72-4583-9769-\
0c9dad5f01ea"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["2", 
    RowBox[{
     RowBox[{"Log", "[", "2", "]"}], " ", "d"}]], "-", 
   FractionBox["2", 
    RowBox[{
     RowBox[{"Log", "[", "2", "]"}], " ", 
     SuperscriptBox["d", "2"]}]], "+", 
   FractionBox["8", 
    RowBox[{"3", " ", 
     RowBox[{"Log", "[", "2", "]"}], " ", 
     SuperscriptBox["d", "3"]}]], "-", 
   FractionBox["4", 
    RowBox[{
     RowBox[{"Log", "[", "2", "]"}], " ", 
     SuperscriptBox["d", "4"]}]], "+", 
   FractionBox["32", 
    RowBox[{"5", " ", 
     RowBox[{"Log", "[", "2", "]"}], " ", 
     SuperscriptBox["d", "5"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "d"], "]"}], "6"],
    SeriesData[$CellContext`d, 
     DirectedInfinity[1], {}, 1, 6, 1],
    Editable->False]}],
  SeriesData[$CellContext`d, 
   DirectedInfinity[1], {
   2/Log[2], (-2)/Log[2], Rational[8, 3]/Log[2], (-4)/Log[2], Rational[32, 5]/
    Log[2]}, 1, 6, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.742176615306923*^9, {3.7421766495136642`*^9, 3.742176674132104*^9}, 
   3.742176954404147*^9, 3.742177303067728*^9, 
   3.747840803316379*^9},ExpressionUUID->"b583bdac-d1c0-4da5-9d78-\
3fa4a9061e12"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "/", "2"}], "*", 
    RowBox[{"Log2", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d", "+", "3"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"d", "-", "1"}], ")"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"d", ",", "Infinity", ",", "5"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.742176626566883*^9, 3.742176677529901*^9}, {
  3.742177300605887*^9, 
  3.7421773007968397`*^9}},ExpressionUUID->"ebe2c431-b003-42d3-b7bc-\
ffc31ab6678f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["2", 
    RowBox[{
     RowBox[{"Log", "[", "2", "]"}], " ", "d"}]], "-", 
   FractionBox["2", 
    RowBox[{
     RowBox[{"Log", "[", "2", "]"}], " ", 
     SuperscriptBox["d", "2"]}]], "+", 
   FractionBox["14", 
    RowBox[{"3", " ", 
     RowBox[{"Log", "[", "2", "]"}], " ", 
     SuperscriptBox["d", "3"]}]], "-", 
   FractionBox["10", 
    RowBox[{
     RowBox[{"Log", "[", "2", "]"}], " ", 
     SuperscriptBox["d", "4"]}]], "+", 
   FractionBox["122", 
    RowBox[{"5", " ", 
     RowBox[{"Log", "[", "2", "]"}], " ", 
     SuperscriptBox["d", "5"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "d"], "]"}], "6"],
    SeriesData[$CellContext`d, 
     DirectedInfinity[1], {}, 1, 6, 1],
    Editable->False]}],
  SeriesData[$CellContext`d, 
   DirectedInfinity[1], {
   2/Log[2], (-2)/Log[2], Rational[14, 3]/Log[2], (-10)/Log[2], 
    Rational[122, 5]/Log[2]}, 1, 6, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.7421766404816303`*^9, 3.742176678360746*^9}, 
   3.74217730536835*^9, 
   3.747840803392988*^9},ExpressionUUID->"b5e96b3f-9c3b-4758-9440-\
cbca3db546aa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"EC", "=", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", "1", ",", 
      RowBox[{"Log2", "[", 
       RowBox[{"4", "/", "3"}], "]"}], ",", 
      RowBox[{"Log2", "[", 
       RowBox[{"4", "/", "3"}], "]"}], ",", 
      RowBox[{"Log2", "[", 
       RowBox[{"4", "/", "3"}], "]"}], ",", 
      RowBox[{"Log2", "[", 
       RowBox[{"4", "/", "3"}], "]"}], ",", 
      RowBox[{"Log2", "[", 
       RowBox[{"4", "/", "3"}], "]"}], ",", 
      RowBox[{"Log2", "[", 
       RowBox[{"4", "/", "3"}], "]"}], ",", 
      RowBox[{"Log2", "[", 
       RowBox[{"4", "/", "3"}], "]"}], ",", 
      RowBox[{"Log2", "[", 
       RowBox[{"4", "/", "3"}], "]"}], ",", 
      RowBox[{"Log2", "[", 
       RowBox[{"4", "/", "3"}], "]"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"ED", "=", 
  RowBox[{"{", 
   RowBox[{"0", ",", "1", ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"Log2", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", "+", "3"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"3", "-", "1"}], ")"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"Log2", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"4", "+", "2"}], ")"}], "/", "4"}], "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"Log2", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"5", "+", "3"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"5", "-", "1"}], ")"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"Log2", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"6", "+", "2"}], ")"}], "/", "6"}], "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"Log2", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"7", "+", "3"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"7", "-", "1"}], ")"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"Log2", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"8", "+", "2"}], ")"}], "/", "8"}], "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"Log2", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"9", "+", "3"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"9", "-", "1"}], ")"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"Log2", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"10", "+", "2"}], ")"}], "/", "10"}], "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"Log2", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"11", "+", "3"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"11", "-", "1"}], ")"}]}], "]"}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Log2", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"12", "+", "2"}], ")"}], "/", "12"}], "]"}]}], 
   "}"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.742177009912951*^9, 3.7421770119301853`*^9}, 
   3.742177281014112*^9, {3.7421775187921963`*^9, 3.7421775208493834`*^9}, {
   3.742177553358664*^9, 3.7421777924757223`*^9}, {3.742178408449142*^9, 
   3.742178467297975*^9}},ExpressionUUID->"926c0d7e-965c-4bb7-8254-\
d651650c87d0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "1", ",", 
   FractionBox[
    RowBox[{"Log", "[", "3", "]"}], 
    RowBox[{"2", " ", 
     RowBox[{"Log", "[", "2", "]"}]}]], ",", 
   FractionBox[
    RowBox[{"Log", "[", 
     FractionBox["3", "2"], "]"}], 
    RowBox[{"Log", "[", "2", "]"}]], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox[
    RowBox[{"Log", "[", 
     FractionBox["4", "3"], "]"}], 
    RowBox[{"Log", "[", "2", "]"}]], ",", 
   FractionBox[
    RowBox[{"Log", "[", 
     FractionBox["5", "3"], "]"}], 
    RowBox[{"2", " ", 
     RowBox[{"Log", "[", "2", "]"}]}]], ",", 
   FractionBox[
    RowBox[{"Log", "[", 
     FractionBox["5", "4"], "]"}], 
    RowBox[{"Log", "[", "2", "]"}]], ",", 
   FractionBox[
    RowBox[{"Log", "[", 
     FractionBox["3", "2"], "]"}], 
    RowBox[{"2", " ", 
     RowBox[{"Log", "[", "2", "]"}]}]], ",", 
   FractionBox[
    RowBox[{"Log", "[", 
     FractionBox["6", "5"], "]"}], 
    RowBox[{"Log", "[", "2", "]"}]], ",", 
   FractionBox[
    RowBox[{"Log", "[", 
     FractionBox["7", "5"], "]"}], 
    RowBox[{"2", " ", 
     RowBox[{"Log", "[", "2", "]"}]}]], ",", 
   FractionBox[
    RowBox[{"Log", "[", 
     FractionBox["7", "6"], "]"}], 
    RowBox[{"Log", "[", "2", "]"}]]}], "}"}]], "Output",
 CellChangeTimes->{
  3.74217773875091*^9, 3.742177794027184*^9, {3.74217841639275*^9, 
   3.742178419664792*^9}, 3.742178470055081*^9, 
   3.747840803462493*^9},ExpressionUUID->"1eb91100-26eb-4ad1-b039-\
cff42a3d5c91"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EC", ",", "ED"}], "}"}], ",", 
   RowBox[{"Filling", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"1", "\[Rule]", 
      RowBox[{"{", "2", "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"Placed", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "\"\<Ent. Cost Lower Bound\>\"", ",", 
        "\"\<Dist. Ent. Upper Bound\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0.75", ",", "0.8"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.5", ",", "0.5"}], "}"}]}], "}"}]}], "]"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<d\>\"", ",", "\"\<Rate\>\""}], "}"}]}], ",", 
   RowBox[{"Ticks", "\[Rule]", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", 
        "9", ",", "10", ",", "11", ",", "12"}], "}"}], ",", "Automatic"}], 
     "}"}]}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\[FilledCircle]", ",", "\[FilledUpTriangle]"}], "}"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.742177813225232*^9, 3.7421778779703903`*^9}, {
  3.742177935501581*^9, 3.742177976486307*^9}, {3.7421780703711*^9, 
  3.742178074890065*^9}, {3.742178108935981*^9, 3.742178132921158*^9}, {
  3.7421781753849497`*^9, 3.742178221512295*^9}, {3.742178252356378*^9, 
  3.742178272108179*^9}, {3.742178507663064*^9, 3.742178560607901*^9}, {
  3.747840755117285*^9, 
  3.74784080797124*^9}},ExpressionUUID->"6eeba319-7dee-43c7-aba7-\
60c40e026d45"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{}, {{{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {
        {RGBColor[0.368417, 0.506779, 0.709798], Opacity[0.3], 
         LineBox[{{4., 0.5849625007211562}, {4., 0.4150374992788438}}], 
         LineBox[{{5., 0.5}, {5., 0.4150374992788438}}], 
         LineBox[{{6., 0.4150374992788438}, {6., 0.4150374992788438}}]}}, {
        {RGBColor[0.368417, 0.506779, 0.709798], Opacity[0.3], 
         LineBox[{{1., 0.}, {1., 0.}}], LineBox[{{2., 1.}, {2., 1.}}], 
         LineBox[{{3., 1.}, {3., 0.792481250360578}}], 
         LineBox[{{7., 0.4150374992788438}, {7., 0.3684827970831031}}], 
         LineBox[{{8., 0.4150374992788438}, {8., 0.32192809488736235`}}], 
         LineBox[{{9., 0.4150374992788438}, {9., 0.2924812503605781}}], 
         LineBox[{{10., 0.4150374992788438}, {10., 0.26303440583379384`}}], 
         LineBox[{{11., 0.4150374992788438}, {11., 0.24271341358512089`}}], 
         LineBox[{{12., 0.4150374992788438}, {12., 
          0.22239242133644793`}}]}}}, {{
        {RGBColor[0.368417, 0.506779, 0.709798], AbsolutePointSize[6], 
         AbsoluteThickness[1.6], 
         GeometricTransformationBox[InsetBox["\[FilledCircle]", {0., 0.}], {{{
          1., 0.}}, {{2., 1.}}, {{3., 1.}}, {{4., 0.4150374992788438}}, {{5., 
          0.4150374992788438}}, {{6., 0.4150374992788438}}, {{7., 
          0.4150374992788438}}, {{8., 0.4150374992788438}}, {{9., 
          0.4150374992788438}}, {{10., 0.4150374992788438}}, {{11., 
          0.4150374992788438}}, {{12., 0.4150374992788438}}}]}}, {
        {RGBColor[0.880722, 0.611041, 0.142051], AbsolutePointSize[6], 
         AbsoluteThickness[1.6], 
         GeometricTransformationBox[
          InsetBox["\[FilledUpTriangle]", {0., 0.}], {{{1., 0.}}, {{2., 
          1.}}, {{3., 0.792481250360578}}, {{4., 0.5849625007211562}}, {{5., 
          0.5}}, {{6., 0.4150374992788438}}, {{7., 0.3684827970831031}}, {{8.,
           0.32192809488736235`}}, {{9., 0.2924812503605781}}, {{10., 
          0.26303440583379384`}}, {{11., 0.24271341358512089`}}, {{12., 
          0.22239242133644793`}}}]}}, {}}}, {}, {}, {{}, {}}, {{}, {}}}, {
     InsetBox[
      TemplateBox[{"\"Ent. Cost Lower Bound\"","\"Dist. Ent. Upper Bound\""},
       "PointLegend",
       DisplayFunction->(FormBox[
         StyleBox[
          StyleBox[
           PaneBox[
            TagBox[
             GridBox[{{
                TagBox[
                 GridBox[{{
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.231], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    FormBox[
                    StyleBox[
                    "\[FilledCircle]", FontSize -> 10, StripOnInput -> False],
                     TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.231], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    FormBox[
                    StyleBox[
                    "\[FilledUpTriangle]", FontSize -> 10, StripOnInput -> 
                    False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                  AutoDelete -> False, 
                  GridBoxDividers -> {
                   "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                  GridBoxItemSize -> {
                   "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                  GridBoxSpacings -> {
                   "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
              GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
              AutoDelete -> False, 
              GridBoxItemSize -> {
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
              GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
             "Grid"], Alignment -> Left, AppearanceElements -> None, 
            ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
            "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
          False], TraditionalForm]& ),
       Editable->True,
       InterpretationFunction:>(RowBox[{"PointLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.368417, 0.506779, 0.709798]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
                ",", 
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.880722, 0.611041, 0.142051]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], 
                  "]"}]}], "}"}], ",", 
            RowBox[{"{", 
              RowBox[{#, ",", #2}], "}"}], ",", 
            RowBox[{"LegendMarkers", "\[Rule]", 
              RowBox[{"{", 
                RowBox[{
                  RowBox[{"{", 
                    RowBox[{"\[FilledCircle]", ",", "Automatic"}], "}"}], ",", 
                  RowBox[{"{", 
                    RowBox[{"\[FilledUpTriangle]", ",", "Automatic"}], 
                    "}"}]}], "}"}]}], ",", 
            RowBox[{"Joined", "\[Rule]", 
              RowBox[{"{", 
                RowBox[{"False", ",", "False"}], "}"}]}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"{", "}"}]}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
      Scaled[{0.75, 0.8}], ImageScaled[{0.5, 0.5}],
      BaseStyle->{FontSize -> Larger},
      FormatType->StandardForm]}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{
     FormBox["\"d\"", TraditionalForm], 
     FormBox["\"Rate\"", TraditionalForm]},
   AxesOrigin->{0., 0},
   DisplayFunction->Identity,
   Frame->{{False, False}, {False, False}},
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{{0., 12.}, {0, 1.}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.02], 
      Scaled[0.05]}},
   Ticks->{{{2, 
       FormBox["2", TraditionalForm]}, {3, 
       FormBox["3", TraditionalForm]}, {4, 
       FormBox["4", TraditionalForm]}, {5, 
       FormBox["5", TraditionalForm]}, {6, 
       FormBox["6", TraditionalForm]}, {7, 
       FormBox["7", TraditionalForm]}, {8, 
       FormBox["8", TraditionalForm]}, {9, 
       FormBox["9", TraditionalForm]}, {10, 
       FormBox["10", TraditionalForm]}, {11, 
       FormBox["11", TraditionalForm]}, {12, 
       FormBox["12", TraditionalForm]}}, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{}, {{{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {
         Directive[
          RGBColor[0.368417, 0.506779, 0.709798], 
          Opacity[0.3]], 
         Line[{{4., 0.5849625007211562}, {4., 0.4150374992788438}}], 
         Line[{{5., 0.5}, {5., 0.4150374992788438}}], 
         Line[{{6., 0.4150374992788438}, {6., 0.4150374992788438}}]}, {
         Directive[
          RGBColor[0.368417, 0.506779, 0.709798], 
          Opacity[0.3]], 
         Line[{{1., 0.}, {1., 0.}}], 
         Line[{{2., 1.}, {2., 1.}}], 
         Line[{{3., 1.}, {3., 0.792481250360578}}], 
         Line[{{7., 0.4150374992788438}, {7., 0.3684827970831031}}], 
         Line[{{8., 0.4150374992788438}, {8., 0.32192809488736235`}}], 
         Line[{{9., 0.4150374992788438}, {9., 0.2924812503605781}}], 
         Line[{{10., 0.4150374992788438}, {10., 0.26303440583379384`}}], 
         Line[{{11., 0.4150374992788438}, {11., 0.24271341358512089`}}], 
         Line[{{12., 0.4150374992788438}, {12., 0.22239242133644793`}}]}}, {{
         Directive[
          PointSize[0.012833333333333334`], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6], 
          AbsolutePointSize[6]], 
         GeometricTransformation[
          Inset[$CellContext`\[FilledCircle], {0., 0.}], {{{1., 0.}}, {{2., 
          1.}}, {{3., 1.}}, {{4., 0.4150374992788438}}, {{5., 
          0.4150374992788438}}, {{6., 0.4150374992788438}}, {{7., 
          0.4150374992788438}}, {{8., 0.4150374992788438}}, {{9., 
          0.4150374992788438}}, {{10., 0.4150374992788438}}, {{11., 
          0.4150374992788438}}, {{12., 0.4150374992788438}}}]}, {
         Directive[
          PointSize[0.012833333333333334`], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6], 
          AbsolutePointSize[6]], 
         GeometricTransformation[
          Inset[$CellContext`\[FilledUpTriangle], {0., 0.}], {{{1., 0.}}, {{
          2., 1.}}, {{3., 0.792481250360578}}, {{4., 0.5849625007211562}}, {{
          5., 0.5}}, {{6., 0.4150374992788438}}, {{7., 
          0.3684827970831031}}, {{8., 0.32192809488736235`}}, {{9., 
          0.2924812503605781}}, {{10., 0.26303440583379384`}}, {{11., 
          0.24271341358512089`}}, {{12., 
          0.22239242133644793`}}}]}, {}}}, {}, {}, {{}, {}}, {{}, {}}}, {
     DisplayFunction -> Identity, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.05]}}, AxesOrigin -> {0., 0}, 
      PlotRange -> {{0., 12.}, {0, 1.}}, PlotRangeClipping -> True, 
      ImagePadding -> All, DisplayFunction -> Identity, AspectRatio -> 
      GoldenRatio^(-1), Axes -> {True, True}, AxesLabel -> {"d", "Rate"}, 
      AxesOrigin -> {0., 0}, DisplayFunction :> Identity, 
      Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, PlotRange -> {{0., 12.}, {0, 1.}}, 
      PlotRangeClipping -> True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.05]}}, 
      Ticks -> {{2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12}, Automatic}}], 
    Placed[
     Unevaluated[
      PointLegend[{
        Directive[
         PointSize[0.012833333333333334`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        Directive[
         PointSize[0.012833333333333334`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]]}, {
       "Ent. Cost Lower Bound", "Dist. Ent. Upper Bound"}, 
       LegendMarkers -> {{$CellContext`\[FilledCircle], 
          Automatic}, {$CellContext`\[FilledUpTriangle], Automatic}}, 
       Joined -> {False, False}, LabelStyle -> {}, LegendLayout -> 
       "Column"]], {{0.75, 0.8}, {0.5, 0.5}}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{{3.74217782065397*^9, 3.742177847234167*^9}, 
   3.74217787859726*^9, {3.7421779362452717`*^9, 3.742177976930573*^9}, 
   3.742178075507628*^9, {3.7421781124122887`*^9, 3.742178133741952*^9}, {
   3.742178176519915*^9, 3.7421782228343763`*^9}, {3.7421782639360723`*^9, 
   3.742178272573187*^9}, 3.7421784235181427`*^9, 3.7421784720097857`*^9, {
   3.742178527265828*^9, 3.742178561326672*^9}, {3.7478407621617413`*^9, 
   3.747840808740305*^9}},ExpressionUUID->"87755bb2-4972-45ae-bcab-\
3a228eb54a8e"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.742177019862591*^9, 3.7421770206243668`*^9}, 
   3.742177282861483*^9},ExpressionUUID->"8be7a13a-b37b-43fa-a8f2-\
5088e25a71cd"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.7421772851176853`*^9, 
  3.7421772857575703`*^9}},ExpressionUUID->"f12990cf-ec0d-45dd-a0f0-\
16540eb01f7d"]
},
WindowSize->{808, 755},
WindowMargins->{{Automatic, 160}, {Automatic, 41}},
FrontEndVersion->"11.1 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 16, \
2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 338, 9, 54, "Input", "ExpressionUUID" -> \
"bb5c2b96-a2c3-4fda-b06b-b83bdcdd3053"],
Cell[CellGroupData[{
Cell[921, 33, 536, 13, 32, "Input", "ExpressionUUID" -> \
"b6c49d09-8e72-4583-9769-0c9dad5f01ea"],
Cell[1460, 48, 1240, 38, 52, "Output", "ExpressionUUID" -> \
"b583bdac-d1c0-4da5-9d78-3fa4a9061e12"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2737, 91, 543, 16, 32, "Input", "ExpressionUUID" -> \
"ebe2c431-b003-42d3-b7bc-ffc31ab6678f"],
Cell[3283, 109, 1198, 37, 52, "Output", "ExpressionUUID" -> \
"b5e96b3f-9c3b-4758-9440-cbca3db546aa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4518, 151, 3317, 98, 327, "Input", "ExpressionUUID" -> \
"926c0d7e-965c-4bb7-8254-d651650c87d0"],
Cell[7838, 251, 1485, 47, 108, "Output", "ExpressionUUID" -> \
"1eb91100-26eb-4ad1-b039-cff42a3d5c91"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9360, 303, 1674, 44, 96, "Input", "ExpressionUUID" -> \
"6eeba319-7dee-43c7-aba7-60c40e026d45"],
Cell[11037, 349, 17755, 366, 254, "Output", "ExpressionUUID" -> \
"87755bb2-4972-45ae-bcab-3a228eb54a8e"]
}, Open  ]],
Cell[28807, 718, 177, 3, 32, "Input", "ExpressionUUID" -> \
"8be7a13a-b37b-43fa-a8f2-5088e25a71cd"],
Cell[28987, 723, 156, 3, 32, "Input", "ExpressionUUID" -> \
"f12990cf-ec0d-45dd-a0f0-16540eb01f7d"]
}
]
*)


